Bulk-to-bulk photon propagator in AdS

We study the photon bulk-to-bulk propagator in AdS in various gauges, including axial, Coulomb, and the standard covariant gauge. We compute the propagator using both momentum and position space techniques. We ensure the propagators obtained obey the right subsidiary conditions arising from gauge invariance. In particular, BRST invariance implies a relation between the longitudinal components of the gauge field propagator and the ghost bulk-to-bulk propagator. Our method relies on decomposing the components of the propagator in terms of independent tensor structures and solving for the form factors. We recover some previously existing results and obtain new expressions for the propagator in other gauges. The propagator in axial and Coulomb gauge is simpler in momentum space, as momentum space makes manisfest the translational invariance in the boundary directions, while the position space expression is the simplest in the covariant Fried-Yennie gauge. In this gauge the propagator has an improved IR behavior, somewhat analogous to the UV improved behavior associated with the Landau gauge in flat space. The results readily extend to Yang-Mills fields.

==> anc/Ghost_and_photon_propagator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    258226,       6994]
NotebookOptionsPosition[    237067,       6672]
NotebookOutlinePosition[    237492,       6689]
CellTagsIndexPosition[    237449,       6686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"d", ">", "2"}], "&&", 
    RowBox[{"x", ">", "0"}], "&&", 
    RowBox[{"u", ">", "0"}], "&&", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9468293576274786`*^9, 3.946829379934991*^9}, {
   3.94682944608584*^9, 3.946829483662902*^9}, 3.951476572411644*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b23e1ab8-0dae-4cd6-bb2a-cbc234558d3a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    FractionBox["1", 
     RowBox[{"1", "+", "u"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "365644b9-2c9a-5847-8f2b-ea14ccbc8386"],
 " is the chordal distance (\[Xi])\nx is the geodesic distance (\[Mu])"
}], "Text",
 CellChangeTimes->{{3.969103231727522*^9, 3.9691032369539356`*^9}, {
  3.9691032748328743`*^9, 
  3.969103316667738*^9}},ExpressionUUID->"932651c9-bdde-334d-bc62-\
664edae86617"],

Cell[CellGroupData[{

Cell["Ghost propagator", "Section",
 CellChangeTimes->{{3.9468299376112595`*^9, 
  3.9468299398509474`*^9}},ExpressionUUID->"774d5348-755e-4808-b664-\
f062a2fafaae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", 
    RowBox[{"(", 
     RowBox[{"u", "+", "2"}], ")"}], 
    RowBox[{
     RowBox[{"G", "''"}], "[", "u", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "+", "1"}], ")"}], 
    RowBox[{
     RowBox[{"G", "'"}], "[", "u", "]"}]}]}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{
     RowBox[{"G", "''"}], "[", "z", "]"}]}], "+", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"G", "'"}], "[", "z", "]"}]}]}], "==", "0"}]}], "Input",
 CellChangeTimes->{{3.946829556577715*^9, 3.9468295662976847`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6b7534b5-f176-4bdd-ba17-18783f321b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["G", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "u"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["G", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGKPJSEPf6W/dQzICRD/DaRfcYTWgeg+vj9zQLTt9PA/
IFo56Q7jHyB917COA0SHGZjxguhHH3tVQbROJbcliH4y/b4HiBaR3hwKore1
BEeB6HusBYkg+vZn/3oQrbhC4KdAxltHyeJedhEg/e3q2aPKQFpvb0y8CpD2
Uw01UQXS64y1JoBo0fc3T9sCaevCt1F2QDrhNddEByBdfVjvM4hWuckn7wik
lx3pyQbR0xQFW0F0wmPhKyBaPeNBrTOQvpJ6PMEVSAc0GK24XvDW8UF3veMv
IO1wvXPLXyC9heW9xH8g7bN4RR1j4VvHkrXt10H0h7hPZ1mB9JeEeSZsQFqg
rr+7CkgDAGWYpIE=
  "],
 CellLabel->"Out[2]=",ExpressionUUID->"e5b88274-544a-4e42-bb81-2e7bc61e95e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["G", "\[Prime]",
      MultilineFunction->None], "[", "z", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["G", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "z", "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGKPJSEPf6W/dQzICRD/DaRfcYTWgeg+vj9zQLTt9PA/
IFo56Q7jHyB917COA0SHGZjxguhHH3tVQbROJbcliH4y/b4HiBaR3hwKore1
BEeB6HusBYkg+vZn/3oQrbhC4KdAxltHyeJedhEg/e3q2aPKQFpvb0y8CpD2
Uw01UQXS64y1JoBo0fc3T9sCaevCt1F2QDrhNddEByBdfVjvM4hWuckn7wik
lx3pyQbR0xQFW0F0wmPhKyBaPeNBrTOQvpJ6PMEVSAc0GK24XvDW8UF3veMv
IO1wvXPLXyC9heW9xH8g7bN4RR1j4VvHkrXt10H0h7hPZ1mB9JeEeSZsQFqg
rr+7CkgDAGWYpIE=
  "],
 CellLabel->"Out[3]=",ExpressionUUID->"9701b338-4cea-fe45-a226-d6320d32e7d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{
       RowBox[{"G", "''"}], "[", "z", "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["z", "2"]}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"G", "'"}], "[", "z", "]"}]}]}], "==", "0"}], ",", 
   RowBox[{"G", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9468296169520483`*^9, 3.946829630455244*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e10205cb-5c26-4e33-ac8a-8e1539b3c4ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"G", "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     TemplateBox[{"2"},
      "C"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "d"], " ", 
       TemplateBox[{"1"},
        "C"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         FractionBox[
          RowBox[{"1", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "2"], ",", 
         SuperscriptBox["z", "2"]}], "]"}]}], "d"]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGKZglsvfqW/dSxVMZT4DaT38EjWg+jkw8fnguhrmiJ/
QbSEfgXTHyB9Z48MJ4gWFb3EC6IjcoLVQPSB3actQXTDrJ2eIDonoCIMRB/z
0IgG0ZYmhkkg+tU2qQYQHbjw9E+BjLeO5x5ocYgA6Y0dOceUgfS1F8oJKkDa
LsPQVBVIr/tyawKIbqnvOGMLpPNWP4u2A9KLju6c6ACkBRiOfAbRq5R2yzuC
zDsjlwOiG57sbQXRPVIqV0G0wt3uOmcgnWHemugKpG986lx5veCtY8iMy06/
gPSXHfe3/gXRko5S/4F0Rej/esbCt44JK+/dANFfHL3OswJpGedvpmxAWuXz
h54qIA0Af7Wn5A==
  "],
 CellLabel->"Out[4]=",ExpressionUUID->"4acec947-2bd8-e846-93db-6477a64b7ae6"]
}, Open  ]],

Cell["The propagator expressed in different variables.", "Text",
 CellChangeTimes->{{3.9691033746540794`*^9, 
  3.9691033882232265`*^9}},ExpressionUUID->"d68446b4-a9e8-8147-9829-\
a9c2bae4c437"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DSolveValue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{
           RowBox[{"G", "''"}], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["z", "2"]}], ")"}]}], "-", 
            RowBox[{"(", 
             RowBox[{"d", "+", "1"}], ")"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"G", "'"}], "[", "z", "]"}]}]}], "==", "0"}], ",", 
       RowBox[{"G", "[", "z", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      TemplateBox[{"1"},
       "C"], "->", 
      RowBox[{"(", 
       RowBox[{"d", " ", "c0g"}], ")"}]}]}], "/.", 
    RowBox[{
     TemplateBox[{"2"},
      "C"], "->", "cg"}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gz", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"G", "[", "z", "]"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gu", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"G", "[", 
    FractionBox["1", 
     RowBox[{"1", "+", "u"}]], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gx", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"G", "[", 
    FractionBox["1", 
     RowBox[{"Cosh", "[", "x", "]"}]], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.946829644526453*^9, 3.946829801484581*^9}, {
  3.946829906117855*^9, 3.9468299103033476`*^9}, {3.946829987651722*^9, 
  3.9468299889985085`*^9}, {3.9468300393369884`*^9, 3.9468300427222924`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"78b47437-fe57-4e1c-88cf-3e84685eec9f"],

Cell[BoxData[
 RowBox[{"cg", "+", 
  RowBox[{"c0g", " ", 
   SuperscriptBox["z", "d"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["d", "2"], ",", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], ",", 
     FractionBox[
      RowBox[{"2", "+", "d"}], "2"], ",", 
     SuperscriptBox["z", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOLGaDPu3+lvHedMeCcNosV75etBtF732bkgena01F8Q
PeNALdMfIH0/VokTRCdOvM4Lov/viVID0RkXLliC6DeK+z1B9JwntWEg+t5j
3WgQ/eGKWRKINsxWaADRJtIXfwpkvHWcXq7PIQKkhZYXHVMG0vPstRNUgPTP
RRamqkC689X9CSBaaF7vGVsg3XfxQ7QdkK6/vX+iA5DumnvyM4g22XtA3hFI
v1NWyQHR0xIPt4LoMlP9qyDa6uCEOmcgva+pK9EVSFcsn7TyegFQ39bbTr+A
tEv4i61/gfSX9x5S/4F0ByN7A2PhW0eV4Oc3QHQOf+h5ViCdsfW/KRuQXlPw
s6cKSAMAtqyolQ==
  "],
 CellLabel->"Out[5]=",ExpressionUUID->"2a840cd6-94d3-0e48-91ff-fbdad14a4459"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix c0g by delta-function constraint/flat space limit", "Subsection",
 CellChangeTimes->{{3.946830071875041*^9, 
  3.9468300845304437`*^9}},ExpressionUUID->"2703f7f5-f21b-4aa3-a5fe-\
953c5f8b02f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Gx", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9468301310135884`*^9, 3.9468301700288267`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"beb5dfa6-1a49-4f85-bf19-60bf740396d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"c0g", " ", "d", " ", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "2"],
       SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 
      0, {$CellContext`c0g (-1 + $CellContext`d)^(-1) $CellContext`d}, 1, 2, 
      1],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"cg", "+", 
       FractionBox[
        RowBox[{"c0g", " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Sec", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "d"}], "2"], "]"}]]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {$CellContext`cg + $CellContext`c0g Pi^Rational[1, 2] 
       Gamma[1 + Rational[1, 2] $CellContext`d] 
       Gamma[Rational[1, 2] (1 + $CellContext`d)]^(-1) 
       Sec[Rational[1, 2] $CellContext`d Pi]}, 0, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.946830159945277*^9, 3.9468301711071634`*^9}, 
   3.946830842161456*^9, 3.9468310874315305`*^9, 3.9468318499416833`*^9, 
   3.9468318927699995`*^9, 3.946831945882666*^9, 3.9468319835526066`*^9, 
   3.9468321798948145`*^9, 3.9468323354155273`*^9, 3.9468324627864833`*^9, 
   3.946832564745465*^9, 3.9468326022851067`*^9, 3.946832658512164*^9, 
   3.9468328978315315`*^9, 3.946874831466755*^9, 3.946881090317898*^9, 
   3.946913332425703*^9, 3.9469145623383555`*^9, 3.9469162667917166`*^9, 
   3.9469169998595705`*^9, 3.9469666293252125`*^9, 3.9469677772327456`*^9, 
   3.946972302855565*^9, 3.9469730870567303`*^9, 3.9469734389262323`*^9, 
   3.9469740498876944`*^9, 3.9469742549473286`*^9, 3.9469748912233486`*^9, 
   3.946978293400216*^9, 3.9469821572363358`*^9, 3.9514760453147354`*^9, 
   3.951546903651848*^9, 3.951553968033205*^9, 3.9515568190221157`*^9, 
   3.9515617290014877`*^9, 3.951562439976818*^9, 3.9515705554387417`*^9, 
   3.9515713767564583`*^9, 3.951809640605219*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"697451ec-c79d-b742-85d9-049dac381c08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c0g", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"d", "-", "1"}], "d"], 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"d", "-", "1"}], "2"], "]"}], 
        RowBox[{"4", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"d", "+", "1"}], "2"]]}]]}], ")"}]}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gz", "[", "z", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Gu", "[", "u", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Gx", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.946830412634568*^9, 3.94683050978633*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fe914e2d-abda-4831-8087-013d20621ca7"],

Cell[BoxData[
 RowBox[{"cg", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox["z", "d"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"2", "+", "d"}], "2"], ",", 
      SuperscriptBox["z", "2"]}], "]"}]}], 
   RowBox[{"4", " ", "d"}]]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+ILX96E/k5/63iE2bMeRJveeD8XROtmOfwF0f3zZzH9
AdI9qbacIJp9wydeEH1co14NRCfwfrAE0bKltzxB9C7FmWEgevJ672gQHVwZ
mASig+ZZN4Bos2sffgpkvHVcmujNIQKktVb0H1MG0vHbfBJUgLREd7SpKpBW
nfh3Aog++nr1GVsg/fCtVowdkP4Vd3eiA5CesvTRZxAtY3tf3hHEz7bNAdE6
afdbQbRoZNZVEM0Rvq7OGUgLuK5MdAXSFUtWr7xeAHL3D6dfQLrBhWXbXyBt
syhR6j+IPqjcwFj41vFCENNNEL1lVsF5ViA9o1jajA1I+2SL9VYBaQA5lJ8H

  "],
 CellLabel->"Out[11]=",ExpressionUUID->"7fed6d6e-fa58-1b4a-b269-499b2854dedd"],

Cell[BoxData[
 RowBox[{"cg", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "u"}], ")"}], 
     RowBox[{"-", "d"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"2", "+", "d"}], "2"], ",", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "2"]]}], "]"}]}], 
   RowBox[{"4", " ", "d"}]]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+ILX96E/k5/63iE2bMeRJveeD8XROtmOfwF0f3zZzH9
AdI9qbacIJp9wydeEH1co14NRCfwfrAE0bKltzxB9C7FmWEgevJ672gQHVwZ
mASig+ZZN4Bos2sffgpkvHVcmujNIQKktVb0H1MG0vHbfBJUgLREd7SpKpBW
nfh3Aog++nr1GVsg/fCtVowdkP4Vd3eiA5CesvTRZxAtY3tf3hHEz7bNAdE6
afdbQbRoZNZVEM0Rvq7OGUgLuK5MdAXSFUtWr7xeAHL3D6dfQLrBhWXbXyBt
syhR6j+IPqjcwFj41vFCENNNEL1lVsF5ViA9o1jajA1Il5RK9FYBaQA7Jp87

  "],
 CellLabel->"Out[12]=",ExpressionUUID->"33dd8124-c2eb-1f43-b51d-af73bbb431d9"],

Cell[BoxData[
 RowBox[{"cg", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"2", "+", "d"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"Sech", "[", "x", "]"}], "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
   RowBox[{"4", " ", "d"}]]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+ILX96E/k5/63iE2bMeRJveeD8XROtmOfwF0f3zZzH9
AdI9qbacIJp9wydeEH1co14NRCfwfrAE0bKltzxB9C7FmWEgevJ672gQHVwZ
mASig+ZZN4Bos2sffgpkvHVcmujNIQKktVb0H1MG0vHbfBJUgLREd7SpKpBW
nfh3Aog++nr1GVsg/fCtVowdkP4Vd3eiA5CesvTRZxAtY3tf3hHEz7bNAdE6
afdbQbRoZNZVEM0Rvq7OGUgLuK5MdAXSFUtWr7xeAHL3D6dfQLrBhWXbXyBt
syhR6j+IPqjcwFj41vFCENNNEL1lVsF5ViA9o1jajA1IH/kj2VsFpAFBXaAT

  "],
 CellLabel->"Out[13]=",ExpressionUUID->"e5fdff4b-6ece-f443-b827-08f2cc45b35a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Large separation behaviour", "Subsection",
 CellChangeTimes->{{3.946913569400236*^9, 
  3.946913575061793*^9}},ExpressionUUID->"ff59cf27-3199-41dc-9837-\
bc858ff85e99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Gx", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9469135977829666`*^9, 3.9469136101304617`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"32818ee2-e6db-4f86-bf76-aef519640340"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    14, 1, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469136183483915`*^9, 3.946914562547659*^9, 
  3.9469162669878*^9, 3.9469170000356474`*^9, 3.9469666294701796`*^9, 
  3.94696777762846*^9, 3.9469723030400767`*^9, 3.9469730872105694`*^9, 
  3.94697343906989*^9, 3.9469740500466547`*^9, 3.946974255110133*^9, 
  3.946974891576144*^9, 3.9469782935599823`*^9, 3.9469821574324956`*^9, 
  3.951476045584017*^9, 3.951546903899004*^9, 3.951553968284788*^9, 
  3.9515568192555637`*^9, 3.9515617292562904`*^9, 3.9515624402159843`*^9, 
  3.9515705557006474`*^9, 3.95157137700008*^9, 3.951809640859953*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"51a11920-3915-9f4e-b2c9-3bd2290ce2f7"],

Cell[BoxData["cg"], "Output",
 CellChangeTimes->{3.946913624233844*^9, 3.9469145690609818`*^9, 
  3.9469162732468224`*^9, 3.9469170059883933`*^9, 3.9469666353475237`*^9, 
  3.946967784495551*^9, 3.9469723088268213`*^9, 3.9469730928355103`*^9, 
  3.9469734453399944`*^9, 3.9469740557564754`*^9, 3.9469742609424887`*^9, 
  3.9469749078470483`*^9, 3.9469782997183385`*^9, 3.9469821634971733`*^9, 
  3.9514760515379295`*^9, 3.951546909820036*^9, 3.951553974201332*^9, 
  3.951556827225479*^9, 3.9515617352969913`*^9, 3.9515624460861664`*^9, 
  3.951570561577917*^9, 3.9515713844435635`*^9, 3.9518096474874344`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ec1706f1-e092-2f45-a97d-d2b4ba81480d"]
}, Open  ]],

Cell["For D bc cg=0. For N bc this will not be the case.", "Text",
 CellChangeTimes->{{3.946913644658888*^9, 
  3.946913661964341*^9}},ExpressionUUID->"c0a6a0b0-bc77-4101-8dbb-\
d95aeac6ad17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cg", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Gx", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.946913664940057*^9, 3.946913672264806*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f9273805-c3a9-45d4-979c-5b14a17dc029"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    16, 2, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469136735020237`*^9, 3.946914569098324*^9, 
  3.946916273291515*^9, 3.946917006027932*^9, 3.9469666354033403`*^9, 
  3.9469677845269437`*^9, 3.946972308874454*^9, 3.946973092899274*^9, 
  3.9469734453718953`*^9, 3.9469740558199606`*^9, 3.9469742609743814`*^9, 
  3.9469749079276915`*^9, 3.9469782997521048`*^9, 3.9469821635288286`*^9, 
  3.9514760516009655`*^9, 3.951546909879402*^9, 3.9515539742650604`*^9, 
  3.951556827310604*^9, 3.9515617353607826`*^9, 3.951562446150053*^9, 
  3.951570561644724*^9, 3.9515713845235405`*^9, 3.9518096475346184`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0741b698-8c59-5a47-8924-c2c8497acba2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9469136735603275`*^9, 3.9469145691944027`*^9, 
  3.946916273391794*^9, 3.9469170060986705`*^9, 3.946966635490423*^9, 
  3.946967784606838*^9, 3.94697230895337*^9, 3.946973092947111*^9, 
  3.9469734454671664`*^9, 3.9469740558983393`*^9, 3.9469742610697594`*^9, 
  3.946974908192768*^9, 3.9469782998454714`*^9, 3.9469821636230288`*^9, 
  3.9514760516806946`*^9, 3.951546909962324*^9, 3.951553974343956*^9, 
  3.951556827431553*^9, 3.951561735456785*^9, 3.9515624462299576`*^9, 
  3.951570561721325*^9, 3.951571384633703*^9, 3.951809647645443*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"660d5ad3-00d0-1640-b440-18e879365b77"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Photon propagator", "Section",
 CellChangeTimes->{{3.9468305978138666`*^9, 
  3.94683059992676*^9}},ExpressionUUID->"b548fdd7-b473-446c-b240-\
ea0f3d51ef22"],

Cell["\<\
The three equations to be solved (2 from the gauge field propagator + 1 from \
the brst constraint)\
\>", "Text",
 CellChangeTimes->{{3.969103425040884*^9, 
  3.969103448354248*^9}},ExpressionUUID->"6639a289-329a-8245-b040-\
f714eaae4b42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"physeq", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "''"}], "[", "x", "]"}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"Coth", "[", "x", "]"}], "2"], 
       RowBox[{"A", "[", "x", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{"B", "[", "x", "]"}]}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"Coth", "[", "x", "]"}], "2"], 
       RowBox[{"A", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{"B", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"B", "'"}], "[", "x", "]"}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{"B", "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{"B", "[", "x", "]"}]}]}], ")"}], "+", 
    RowBox[{
     FractionBox["1", "\[Xi]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{
         RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{
         RowBox[{"A", "'"}], "[", "x", "]"}]}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"], 
        RowBox[{"A", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"B", "'"}], "[", "x", "]"}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{"B", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{"B", "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{"B", "[", "x", "]"}]}]}], ")"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"gaugeeq", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "2"], 
       RowBox[{"A", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"B", "''"}], "[", "x", "]"}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"B", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"Coth", "[", "x", "]"}], "2"], 
       RowBox[{"B", "[", "x", "]"}]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "2"], 
       RowBox[{"B", "[", "x", "]"}]}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "d"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "2"], 
       RowBox[{
        RowBox[{"A", "'"}], "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "2"], 
       RowBox[{"A", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"B", "''"}], "[", "x", "]"}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"Coth", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"B", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"Coth", "[", "x", "]"}], "2"], 
       RowBox[{"B", "[", "x", "]"}]}]}], ")"}], "+", 
    RowBox[{
     FractionBox["1", "\[Xi]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"], 
        RowBox[{
         RowBox[{"A", "'"}], "[", "x", "]"}]}], "+", 
       RowBox[{"2", "d", " ", 
        RowBox[{"Coth", "[", "x", "]"}], 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"], 
        RowBox[{"A", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"B", "''"}], "[", "x", "]"}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"Coth", "[", "x", "]"}], 
        RowBox[{
         RowBox[{"B", "'"}], "[", "x", "]"}]}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"], 
        RowBox[{"B", "[", "x", "]"}]}]}], ")"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"brsteq", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "d"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "2"], 
     RowBox[{"A", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"B", "'"}], "[", "x", "]"}], "+", 
    RowBox[{"d", " ", 
     RowBox[{"Coth", "[", "x", "]"}], 
     RowBox[{"B", "[", "x", "]"}]}], "-", 
    RowBox[{"\[Xi]", " ", 
     RowBox[{
      RowBox[{"Gx", "'"}], "[", "x", "]"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", "physeq", "\[IndentingNewLine]", \
"gaugeeq", "\[IndentingNewLine]", "brsteq"}], "Input",
 CellChangeTimes->{{3.946830703409363*^9, 3.9468307067178607`*^9}, {
  3.946830738934202*^9, 3.9468307608613567`*^9}, {3.9468307912924447`*^9, 
  3.9468307921523895`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9d3b6cf4-4c46-47fe-8d0b-aabcc50c1e40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Coth", "[", "x", "]"}]}], "-", 
  RowBox[{"d", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Coth", "[", "x", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Coth", "[", "x", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{"d", " ", 
   RowBox[{"Coth", "[", "x", "]"}], " ", 
   RowBox[{
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["B", "\[Prime]",
    MultilineFunction->None], "[", "x", "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"d", " ", 
     RowBox[{"B", "[", "x", "]"}], " ", 
     RowBox[{"Coth", "[", "x", "]"}]}], "-", 
    RowBox[{"d", " ", 
     RowBox[{"A", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "\[Xi]"], "+", 
  RowBox[{
   SuperscriptBox["A", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGLJ8vjS3+lvHU++Dq4H0StafswF0afcPf6C6GWfFjP9
AdJT0t05QfS6/j+8INr9UbsaiI4q/WUJoh9ef+oJoldMXBQGos36QqNB9DzZ
6CQQ/UzArQFEVzj8+CmQ8dbxSlswhwiQ7rk845gykFZaqZOoAqT7PhmZqQLp
B/tOTgTRm9xLz9oC6T8VkrF2QDpHd8kkByA97eHiLyA6qnOrgiOQlmplzgXR
6yJXtIFoBYO5R0D0pQlzr4PoOcsa651B6g9XJbkCaZPsmlXXC946ejw84vwL
SAtsu7ztL5Ce8KdU+j+QlrD82sBY+NZxy9SzN0H0iuW2F1iBdMRPLXM2IM1g
9a+3CkgDAC3+qng=
  "],
 CellLabel->"Out[20]=",ExpressionUUID->"ee222798-abd4-3144-9c02-2002958c87ae"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "d"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"B", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "2"]}], "+", 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"A", "[", "x", "]"}], " ", 
    RowBox[{"Coth", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "2"]}], "-", 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "+", 
   RowBox[{"d", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "+", 
   RowBox[{"d", " ", 
    RowBox[{"Coth", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["B", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "\[Xi]"]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGLJ8vjS3+lvHU++Dq4H0StafswF0afcPf6C6GWfFjP9
AdJT0t05QfS6/j+8INr9UbsaiI4q/WUJoh9ef+oJoldMXBQGos36QqNB9DzZ
6CQQ/UzArQFEVzj8+CmQ8dbxSlswhwiQ7rk845gykFZaqZOoAqT7PhmZqQLp
B/tOTgTRm9xLz9oC6T8VkrF2QDpHd8kkByA97eHiLyA6qnOrgiOQlmplzgXR
6yJXtIFoBYO5R0D0pQlzr4PoOcsa651B6g9XJbkCaZPsmlXXC946ejw84vwL
SAtsu7ztL5Ce8KdU+j+QlrD82sBY+NZxy9SzN0H0iuW2F1iBdMRPLXM2ID0l
kaWvCkgDAC3Yqjo=
  "],
 CellLabel->"Out[21]=",ExpressionUUID->"9628cc10-7949-be4f-a4c9-8832bcb8da11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Coth", "[", "x", "]"}]}], "-", 
  RowBox[{"d", " ", 
   RowBox[{"A", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"]], " ", 
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAGLJ8vjS3+lvHU++Dq4H0StafswF0afcPf6C6GWfFjP9
AdJT0t05QfS6/j+8INr9UbsaiI4q/WUJoh9ef+oJoldMXBQGos36QqNB9DzZ
6CQQ/UzArQFEVzj8+CmQ8dbxSlswhwiQ7rk845gykFZaqZOoAqT7PhmZqQLp
B/tOTgTRm9xLz9oC6T8VkrF2QDpHd8kkByA97eHiLyA6qnOrgiOQlmplzgXR
6yJXtIFoBYO5R0D0pQlzr4PoOcsa651B6g9XJbkCaZPsmlXXC946ejw84vwL
SAtsu7ztL5Ce8KdU+j+QlrD82sBY+NZxy9SzN0H0iuW2F1iBdMRPLXM2IH0j
or2vCkgDADLLqvg=
  "],
 CellLabel->"Out[22]=",ExpressionUUID->"0b322e09-56f9-8849-aa01-40698d1ea3f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"brsteq", "==", "0"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.946830863028263*^9, 3.9468308766302567`*^9}, {
  3.9468309648851056`*^9, 3.946830984628946*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"02275290-ee4a-47f3-a5af-cb19a0b6bb19"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", " ", 
    RowBox[{"B", "[", "x", "]"}], " ", 
    RowBox[{"Coth", "[", "x", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Xi]", " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", 
        FractionBox[
         RowBox[{"1", "+", "d"}], "2"]], " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], "\[Equal]", 
  RowBox[{"d", " ", 
   RowBox[{"A", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.946830948272956*^9, 3.946830987047496*^9}, 
   3.946831090480612*^9, 3.9468318528050585`*^9, 3.9468318957447376`*^9, 
   3.9468319487784147`*^9, 3.946831986446947*^9, 3.9468321829514985`*^9, 
   3.9468323386826153`*^9, 3.9468324658237495`*^9, 3.9468325678148365`*^9, 
   3.946832605410249*^9, 3.946832661473287*^9, 3.946832900995606*^9, 
   3.946874834193549*^9, 3.9468810930456305`*^9, 3.946913335328473*^9, 
   3.946914572141699*^9, 3.946916276303079*^9, 3.946917008928338*^9, 
   3.9469666380222178`*^9, 3.946967787134492*^9, 3.9469723115847473`*^9, 
   3.946973095507454*^9, 3.946973448194522*^9, 3.9469740585712748`*^9, 
   3.9469742635958385`*^9, 3.9469749144773893`*^9, 3.9469783024885573`*^9, 
   3.94698216641691*^9, 3.951476055392563*^9, 3.9515469131721764`*^9, 
   3.9515539845469*^9, 3.9515568314604244`*^9, 3.9515617390049934`*^9, 
   3.9515624497464314`*^9, 3.951571391788864*^9, 3.951809770089567*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8706eee1-ae9d-6d44-ab56-b6cb83d6b02a"]
}, Open  ]],

Cell["Express A in terms of B", "Text",
 CellChangeTimes->{{3.969103474401924*^9, 
  3.969103479609953*^9}},ExpressionUUID->"c3ca62dd-f7c0-2648-b148-\
6e5f57ad0bf1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"d", " ", 
      RowBox[{"B", "[", "x", "]"}], " ", 
      RowBox[{"Coth", "[", "x", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"]], " ", 
         RowBox[{
          RowBox[{"B", "'"}], "[", "x", "]"}]}]}], ")"}]}]}], 
    RowBox[{"d", "  ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "2"]}]], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9468309984859543`*^9, 3.9468310034308033`*^9}, {
  3.946831036994549*^9, 3.9468310651904616`*^9}, {3.9468311847764373`*^9, 
  3.946831185400172*^9}, {3.9468321168861446`*^9, 3.946832118663573*^9}, {
  3.9468323192381544`*^9, 3.946832319808988*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"91bb58dd-db21-48cb-890e-2050dd6bc7eb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sinh", "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", " ", 
      RowBox[{"B", "[", "x", "]"}], " ", 
      RowBox[{"Coth", "[", "x", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"]], " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "d"]], "Output",
 CellChangeTimes->{
  3.9468310906311994`*^9, 3.946831187736491*^9, 3.946831854624378*^9, 
   3.9468318978145666`*^9, 3.9468319504981394`*^9, 3.946831988244353*^9, 
   3.9468321847546186`*^9, 3.9468323388604136`*^9, 3.946832465998124*^9, 
   3.946832568020793*^9, 3.946832605568737*^9, 3.9468326616393175`*^9, 
   3.946832901155897*^9, 3.946874834323404*^9, 3.94688109317267*^9, 
   3.9469133354934006`*^9, 3.946914572285265*^9, 3.946916276447103*^9, 
   3.946917009070515*^9, 3.946966638154379*^9, 3.9469677872634306`*^9, 
   3.9469723117288904`*^9, 3.9469730956350713`*^9, 3.946973448337748*^9, 
   3.946974058730206*^9, 3.946974263738682*^9, 3.9469747410101175`*^9, 
   3.946974914744903*^9, 3.946978302630333*^9, 3.946980156537418*^9, 
   3.9469821665572624`*^9, 3.951476055648077*^9, 3.9515469133826637`*^9, 
   3.9515539855297184`*^9, 3.951556831673746*^9, 3.9515617529513454`*^9, 
   3.9515624499860134`*^9, {3.9515698238461*^9, 3.951569848893404*^9}, 
   3.951570564870014*^9, 3.9515713920904655`*^9, 3.951809770980074*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d8982c75-ad3d-2245-873a-45a624f23c53"]
}, Open  ]],

Cell["The equation to solve for B", "Text",
 CellChangeTimes->{{3.9691034886339703`*^9, 
  3.969103494772934*^9}},ExpressionUUID->"eeb2876b-6849-294b-b218-\
6893e8865675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeeq", "==", "0"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9468311084038563`*^9, 3.946831121158616*^9}, {
   3.94683116856511*^9, 3.9468312238869376`*^9}, 3.9468324425658946`*^9, {
   3.946832472797186*^9, 3.946832473657325*^9}, {3.946832589830225*^9, 
   3.946832612496154*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c05b34c4-1348-43d1-8a9d-afbf90c63c4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Cosh", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], 
     RowBox[{"1", "+", "d"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"B", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"Coth", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["B", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], ")"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{
  3.9468311232646675`*^9, {3.9468311742219315`*^9, 3.946831233475303*^9}, 
   3.946831860855733*^9, 3.9468319037329655`*^9, 3.9468319564878654`*^9, 
   3.946831995035802*^9, 3.946832190880052*^9, 3.946832344918197*^9, {
   3.9468324670465336`*^9, 3.946832479460682*^9}, 3.946832573556115*^9, 
   3.946832606643057*^9, 3.946832667294379*^9, 3.94683290662287*^9, 
   3.946874839216155*^9, 3.946881098053505*^9, 3.946913341045763*^9, 
   3.94691457804873*^9, 3.946916281826643*^9, 3.946917014536992*^9, 
   3.9469666432659907`*^9, 3.946967792082263*^9, 3.9469723175762186`*^9, 
   3.946973100637706*^9, 3.9469734552957582`*^9, 3.9469740633268037`*^9, 
   3.946974268611273*^9, 3.9469749240740213`*^9, 3.9469783077252064`*^9, 
   3.9469821724806757`*^9, 3.9514760630210114`*^9, 3.951546920437811*^9, 
   3.95155399407646*^9, 3.9515568385897255`*^9, 3.9515617601000633`*^9, 
   3.9515624571031*^9, 3.9515713993964825`*^9, 3.9518097782578564`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"b4509e35-13a3-5741-9014-58d709c4627a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "FY gauge ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Xi]", "=", 
    FractionBox["d", 
     RowBox[{"d", "-", "2"}]]}], TraditionalForm]],ExpressionUUID->
  "90f04323-8cd6-4681-aa28-297462c7eb91"]
}], "Subsection",
 CellChangeTimes->{{3.9468316257275743`*^9, 
  3.9468316329722347`*^9}},ExpressionUUID->"4b950fbe-1622-4728-be9c-\
d3b9b8e23a48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gaugeeq", "==", "0"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"gaugeeq", "==", "0"}], "//", "Simplify"}], ",", 
   RowBox[{"B", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.946831639181115*^9, 3.9468316704857225`*^9}, 
   3.9468325537559423`*^9, {3.9468326163904266`*^9, 3.946832617476284*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a1ec81dd-a20a-48c2-947a-2ba3829eca13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"B", "[", "x", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", 
    RowBox[{"Coth", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["B", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.946831675797727*^9, 3.946831865304985*^9, 
  3.9468319081184645`*^9, 3.946831960946869*^9, 3.946831999889778*^9, 
  3.9468321951366315`*^9, 3.946832345997433*^9, 3.9468324682274094`*^9, 
  3.946832574606535*^9, 3.946832607710924*^9, 3.94683266841752*^9, 
  3.9468329076506124`*^9, 3.946874840201939*^9, 3.94688109907104*^9, 
  3.9469133420940104`*^9, 3.946914579062286*^9, 3.94691628289927*^9, 
  3.9469170155386953`*^9, 3.9469666442250204`*^9, 3.9469677929900513`*^9, 
  3.946972318837626*^9, 3.9469731015866375`*^9, 3.9469734568792696`*^9, 
  3.94697426953574*^9, 3.946974925995696*^9, 3.9469783086617393`*^9, 
  3.946982173507007*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"46644719-7bc5-49d5-8951-d630ff86607d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{"2"},
          "C"], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["d", "2"], ",", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], ",", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}]}], 
        RowBox[{"1", "+", "d"}]], "+", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], " ", 
        SuperscriptBox[
         RowBox[{"Tanh", "[", "x", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d"}]]}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.946831675797727*^9, 3.946831865304985*^9, 
  3.9468319081184645`*^9, 3.946831960946869*^9, 3.946831999889778*^9, 
  3.9468321951366315`*^9, 3.946832345997433*^9, 3.9468324682274094`*^9, 
  3.946832574606535*^9, 3.946832607710924*^9, 3.94683266841752*^9, 
  3.9468329076506124`*^9, 3.946874840201939*^9, 3.94688109907104*^9, 
  3.9469133420940104`*^9, 3.946914579062286*^9, 3.94691628289927*^9, 
  3.9469170155386953`*^9, 3.9469666442250204`*^9, 3.9469677929900513`*^9, 
  3.946972318837626*^9, 3.9469731015866375`*^9, 3.9469734568792696`*^9, 
  3.94697426953574*^9, 3.946974925995696*^9, 3.9469783086617393`*^9, 
  3.946982174460621*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b98e2f14-fb1e-4590-ac11-a53d9814ad88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"DSolveValue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gaugeeq", "==", "0"}], "//", "Simplify"}], ",", 
      RowBox[{"B", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], "->", "c0"}]}], "/.", 
   RowBox[{
    TemplateBox[{"2"},
     "C"], "->", "c"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"e2db0c33-2ea5-4b7a-8763-5cf59f71480d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["d", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "d"}], "2"], ",", 
        FractionBox[
         RowBox[{"3", "+", "d"}], "2"], ",", 
        SuperscriptBox[
         RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}]}], 
     RowBox[{"1", "+", "d"}]], "+", 
    RowBox[{"c0", " ", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.946832909422739*^9, 3.9468748419909954`*^9, 
  3.946881100877656*^9, 3.9469133438355937`*^9, 3.946914580957219*^9, 
  3.946916285179925*^9, 3.946917017312045*^9, 3.9469666458627114`*^9, 
  3.9469677948658996`*^9, 3.9469723207567377`*^9, 3.9469731032563024`*^9, 
  3.9469734604392405`*^9, 3.946974271319806*^9, 3.9469749294852176`*^9, 
  3.9469783105294003`*^9, 3.9469821752988634`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"89cc975b-3be9-4ca3-be3a-b3e438589266"]
}, Open  ]],

Cell["Check that all equations are solved", "Text",
 CellChangeTimes->{{3.969103511123884*^9, 
  3.9691035155721016`*^9}},ExpressionUUID->"f6ca2c96-a75a-df4f-bc22-\
42b89402fad2"],

Cell[CellGroupData[{

Cell[BoxData[{"physeq", "\[IndentingNewLine]", "gaugeeq", \
"\[IndentingNewLine]", "brsteq"}], "Input",
 CellChangeTimes->{{3.9468316999563894`*^9, 3.9468317093996787`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"307d130b-f07d-49bb-8b3f-251385cf8c38"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946831714489979*^9, 3.9468320257292104`*^9, 
  3.946832221713647*^9, 3.9468323549969597`*^9, 3.9468324767557306`*^9, 
  3.946832583277485*^9, 3.9468326166478615`*^9, 3.9468326769020233`*^9, 
  3.946832915665305*^9, 3.9468748478315167`*^9, 3.946881106884841*^9, 
  3.946913350206461*^9, 3.946914587823054*^9, 3.9469162918200774`*^9, 
  3.946917024016575*^9, 3.9469666516195564`*^9, 3.9469678014626846`*^9, 
  3.9469723275926633`*^9, 3.9469731102441125`*^9, 3.946973470840473*^9, 
  3.9469742780421653`*^9, 3.9469749408218017`*^9, 3.946978317109766*^9, 
  3.9469821816597033`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"4926b008-44ac-465f-bb24-498f088a5c6c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946831714489979*^9, 3.9468320257292104`*^9, 
  3.946832221713647*^9, 3.9468323549969597`*^9, 3.9468324767557306`*^9, 
  3.946832583277485*^9, 3.9468326166478615`*^9, 3.9468326769020233`*^9, 
  3.946832915665305*^9, 3.9468748478315167`*^9, 3.946881106884841*^9, 
  3.946913350206461*^9, 3.946914587823054*^9, 3.9469162918200774`*^9, 
  3.946917024016575*^9, 3.9469666516195564`*^9, 3.9469678014626846`*^9, 
  3.9469723275926633`*^9, 3.9469731102441125`*^9, 3.946973470840473*^9, 
  3.9469742780421653`*^9, 3.9469749408218017`*^9, 3.946978317109766*^9, 
  3.9469821829142165`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"430c0c2f-f4ef-4c67-851c-7558c3bce063"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946831714489979*^9, 3.9468320257292104`*^9, 
  3.946832221713647*^9, 3.9468323549969597`*^9, 3.9468324767557306`*^9, 
  3.946832583277485*^9, 3.9468326166478615`*^9, 3.9468326769020233`*^9, 
  3.946832915665305*^9, 3.9468748478315167`*^9, 3.946881106884841*^9, 
  3.946913350206461*^9, 3.946914587823054*^9, 3.9469162918200774`*^9, 
  3.946917024016575*^9, 3.9469666516195564`*^9, 3.9469678014626846`*^9, 
  3.9469723275926633`*^9, 3.9469731102441125`*^9, 3.946973470840473*^9, 
  3.9469742780421653`*^9, 3.9469749408218017`*^9, 3.946978317109766*^9, 
  3.9469821841365447`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"03e861fc-8fa9-41ba-b653-2b2c4f77994a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9468327170847816`*^9, 3.9468327416840477`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fa4d80bb-2f6e-4f1d-b661-9793d128c2b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"c", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["d", "2"], ",", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"3", "+", "d"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sech", "[", "x", "]"}], 
      RowBox[{"1", "+", "d"}]], " ", 
     RowBox[{"Sinh", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c0", " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "d"]}], "-", 
       RowBox[{"c", " ", 
        RowBox[{"Tanh", "[", "x", "]"}]}]}], ")"}]}]}], 
   RowBox[{"d", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.946832918222636*^9, 3.94687485024656*^9, 
  3.9468811091235704`*^9, 3.9469133531245685`*^9, 3.946914590255913*^9, 
  3.9469162944273567`*^9, 3.94691702671194*^9, 3.9469666543006787`*^9, 
  3.9469678039506297`*^9, 3.946972332117422*^9, 3.946973113058874*^9, 
  3.946973474757823*^9, 3.9469742805991025`*^9, 3.946974945074175*^9, 
  3.9469783197509193`*^9, 3.9469821841524286`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d07e9556-46f2-4e0c-8cf2-f23b208a0f38"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["d", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "d"}], "2"], ",", 
        FractionBox[
         RowBox[{"3", "+", "d"}], "2"], ",", 
        SuperscriptBox[
         RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}]}], 
     RowBox[{"1", "+", "d"}]], "+", 
    RowBox[{"c0", " ", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.946832918222636*^9, 3.94687485024656*^9, 
  3.9468811091235704`*^9, 3.9469133531245685`*^9, 3.946914590255913*^9, 
  3.9469162944273567`*^9, 3.94691702671194*^9, 3.9469666543006787`*^9, 
  3.9469678039506297`*^9, 3.946972332117422*^9, 3.946973113058874*^9, 
  3.946973474757823*^9, 3.9469742805991025`*^9, 3.946974945074175*^9, 
  3.9469783197509193`*^9, 3.946982184168337*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"f52ba03d-f006-4a20-aca4-137908613c56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"A", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9468328567115574`*^9, 3.9468328721913147`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c9e03b16-25ae-45d8-97e8-998d4ba23f8d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", 
   RowBox[{"-", "d"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["c0", "d"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "2"],
        SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {(-$CellContext`c0)/$CellContext`d}, 0, 2,
        1],
      Editable->False], ")"}], "+", 
    RowBox[{
     SuperscriptBox["x", "d"], " ", 
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"c", " ", "x"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "x", "]"}], "2"],
         SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`x, 0, {$CellContext`c/(1 + $CellContext`d)}, 1,
         2, 1],
       Editable->False], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9468329182755475`*^9, 3.9468748502943764`*^9, 
  3.9468811091796026`*^9, 3.946913353171679*^9, 3.946914590320473*^9, 
  3.946916294467193*^9, 3.9469170267602167`*^9, 3.9469666543523135`*^9, 
  3.946967803994197*^9, 3.946972332230559*^9, 3.946973113123751*^9, 
  3.946973474899973*^9, 3.9469742806417956`*^9, 3.9469749451556187`*^9, 
  3.9469783197886004`*^9, 3.946982184215596*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"78d52972-a4bd-44eb-a139-e8673970f0f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{"c0", "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "2"],
       SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {$CellContext`c0}, 0, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox["c", 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {$CellContext`c/(1 + $CellContext`d)}, 0, 2,
      1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{3.9468329182755475`*^9, 3.9468748502943764`*^9, 
  3.9468811091796026`*^9, 3.946913353171679*^9, 3.946914590320473*^9, 
  3.946916294467193*^9, 3.9469170267602167`*^9, 3.9469666543523135`*^9, 
  3.946967803994197*^9, 3.946972332230559*^9, 3.946973113123751*^9, 
  3.946973474899973*^9, 3.9469742806417956`*^9, 3.9469749451556187`*^9, 
  3.9469783197886004`*^9, 3.9469821842422214`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"2c3a2041-772f-46c6-9a4f-0792be71bc4c"]
}, Open  ]],

Cell["\<\
Flat space limit fixes c0=0, otherwise propagator is more singular than flat \
space propagator as x->0.\
\>", "Text",
 CellChangeTimes->{{3.946833243979374*^9, 
  3.9468332917930117`*^9}},ExpressionUUID->"b7de5f1d-2918-4e3a-8f47-\
c599e12e66b5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"A", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], ",", 
   RowBox[{"x", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9468332958746905`*^9, 3.946833314418423*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f4d02807-2896-4c8f-b14a-4ba1a0f6abfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"c", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         FractionBox[
          RowBox[{"1", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"3", "+", "d"}], "2"], ",", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", "x", "]"}]}], 
   RowBox[{"d", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.946833319679652*^9, 3.9468748514383497`*^9, 
  3.9468811102926598`*^9, 3.946913354462819*^9, 3.9469145914801545`*^9, 
  3.946916295765786*^9, 3.94691702804725*^9, 3.9469666556620755`*^9, 
  3.946967805378368*^9, 3.946972334449559*^9, 3.9469731144541073`*^9, 
  3.9469734768837996`*^9, 3.9469742819936314`*^9, 3.9469749473011713`*^9, 
  3.946978321092387*^9, 3.9469821855026875`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"89058489-dfbc-419b-baf0-6d7a4e365202"],

Cell[BoxData[
 FractionBox[
  RowBox[{"c", " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["d", "2"], ",", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], ",", 
     FractionBox[
      RowBox[{"3", "+", "d"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
  RowBox[{"1", "+", "d"}]]], "Output",
 CellChangeTimes->{3.946833319679652*^9, 3.9468748514383497`*^9, 
  3.9468811102926598`*^9, 3.946913354462819*^9, 3.9469145914801545`*^9, 
  3.946916295765786*^9, 3.94691702804725*^9, 3.9469666556620755`*^9, 
  3.946967805378368*^9, 3.946972334449559*^9, 3.9469731144541073`*^9, 
  3.9469734768837996`*^9, 3.9469742819936314`*^9, 3.9469749473011713`*^9, 
  3.946978321092387*^9, 3.946982185510534*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"23f74502-f911-415c-bc87-4592c96cb225"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"c", " ", "x"}], 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "3"],
      SeriesData[$CellContext`x, 0, {}, 1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {$CellContext`c/(1 + $CellContext`d)}, 1, 3,
      1],
    Editable->False], ")"}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox["d", "2"]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "3"],
       SeriesData[$CellContext`x, 0, {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {
      Rational[-1, 4] (-2 + $CellContext`d)^(-1) (-1 + $CellContext`d) 
       Pi^(Rational[-1, 2] + Rational[-1, 2] $CellContext`d) 
       Gamma[Rational[1, 2] (-1 + $CellContext`d)]}, 2, 3, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.946833319679652*^9, 3.9468748514383497`*^9, 
  3.9468811102926598`*^9, 3.946913354462819*^9, 3.9469145914801545`*^9, 
  3.946916295765786*^9, 3.94691702804725*^9, 3.9469666556620755`*^9, 
  3.946967805378368*^9, 3.946972334449559*^9, 3.9469731144541073`*^9, 
  3.9469734768837996`*^9, 3.9469742819936314`*^9, 3.9469749473011713`*^9, 
  3.946978321092387*^9, 3.946982185534404*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0a425f93-7c98-42dc-9ddf-562e98628819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["c", 
    RowBox[{"1", "+", "d"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "2"],
    SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {$CellContext`c/(1 + $CellContext`d)}, 0, 2, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{3.946833319679652*^9, 3.9468748514383497`*^9, 
  3.9468811102926598`*^9, 3.946913354462819*^9, 3.9469145914801545`*^9, 
  3.946916295765786*^9, 3.94691702804725*^9, 3.9469666556620755`*^9, 
  3.946967805378368*^9, 3.946972334449559*^9, 3.9469731144541073`*^9, 
  3.9469734768837996`*^9, 3.9469742819936314`*^9, 3.9469749473011713`*^9, 
  3.946978321092387*^9, 3.946982185534404*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"894e92ad-c93e-4a2e-ba6a-67d2fea5fa5e"]
}, Open  ]],

Cell["\<\
Flat space limit is automatically correct now (it was enough to fix it for \
the ghost propagator to get this).\
\>", "Text",
 CellChangeTimes->{{3.946833400207567*^9, 
  3.9468334247402477`*^9}},ExpressionUUID->"5eedafc5-9672-49b9-ac65-\
23b5a02e2ed7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"A", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"B", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9468761162327285`*^9, 3.9468761326760745`*^9}, {
  3.9468763212496834`*^9, 3.9468763267302113`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e03d8b23-d24a-4ac1-9f49-818101697ab4"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    43, 3, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9468761390045185`*^9, 3.946876354629753*^9, 
  3.946881110374222*^9, 3.9469133545580006`*^9, 3.9469145915638647`*^9, 
  3.9469162958481903`*^9, 3.9469170281104116`*^9, 3.946966655741538*^9, 
  3.946967805457945*^9, 3.9469723347105207`*^9, 3.9469731145533543`*^9, 
  3.9469734770033035`*^9, 3.94697428206446*^9, 3.9469749474383945`*^9, 
  3.946978321156168*^9, 3.9469821855660105`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4594afc3-47e9-4cc3-a482-cc2f86876a5f"],

Cell[BoxData[
 RowBox[{"c", " ", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.946876204995225*^9, 3.946876434964178*^9, 
  3.9468812600500555`*^9, 3.9469134716570835`*^9, 3.9469147098107214`*^9, 
  3.9469164131270614`*^9, 3.9469171453496*^9, 3.9469668365547676`*^9, 
  3.946967930763728*^9, 3.946972392581843*^9, 3.9469732363086195`*^9, 
  3.946973600953104*^9, 3.9469744061869164`*^9, 3.9469751394347873`*^9, 
  3.9469784410726843`*^9, 3.9469823027826567`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b4be3644-b855-4762-bf9e-7f8380251fd1"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    44, 4, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9468761390045185`*^9, 3.946876354629753*^9, 
  3.946881110374222*^9, 3.9469133545580006`*^9, 3.9469145915638647`*^9, 
  3.9469162958481903`*^9, 3.9469170281104116`*^9, 3.946966655741538*^9, 
  3.946967805457945*^9, 3.9469723347105207`*^9, 3.9469731145533543`*^9, 
  3.9469734770033035`*^9, 3.94697428206446*^9, 3.9469749474383945`*^9, 
  3.946978321156168*^9, 3.9469823027891273`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a9d900b8-e7d1-4095-adb9-8512f5c64103"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946876204995225*^9, 3.946876434964178*^9, 
  3.9468812600500555`*^9, 3.9469134716570835`*^9, 3.9469147098107214`*^9, 
  3.9469164131270614`*^9, 3.9469171453496*^9, 3.9469668365547676`*^9, 
  3.946967930763728*^9, 3.946972392581843*^9, 3.9469732363086195`*^9, 
  3.946973600953104*^9, 3.9469744061869164`*^9, 3.9469751394347873`*^9, 
  3.9469784410726843`*^9, 3.9469823599128804`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"11a5e459-abba-43ee-9d1a-4239dffd86d2"]
}, Open  ]],

Cell["\<\
Requiring that the propagator vanishes at large separation fixes c=0.\
\>", "Text",
 CellChangeTimes->{{3.946876787944354*^9, 
  3.946876803834938*^9}},ExpressionUUID->"56127df9-d0a6-4948-8d46-\
530dd66d4bca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"A", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"B", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.946876822086917*^9, 3.946876829279862*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"867fed24-5033-43fc-9919-a61f266cdb79"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    46, 5, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9468768352624826`*^9, 3.946881330817931*^9, 
  3.946913535824218*^9, 3.946914764878167*^9, 3.9469164705877113`*^9, 
  3.94691720035748*^9, 3.946966930356922*^9, 3.9469680007295694`*^9, 
  3.9469732965229397`*^9, 3.9469736496158776`*^9, 3.946974455902356*^9, 
  3.946975190310178*^9, 3.9469785009818377`*^9, 3.946982359961094*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c3b10d4e-fc48-43e9-8fab-51a69903e9f0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946876835349614*^9, 3.946881330876886*^9, 
  3.9469135358817663`*^9, 3.946914764952776*^9, 3.9469164706348877`*^9, 
  3.9469172004121723`*^9, 3.946966930484557*^9, 3.946968000809144*^9, 
  3.9469732965907025`*^9, 3.9469736496794634`*^9, 3.946974455959998*^9, 
  3.9469751903864717`*^9, 3.9469785010477996`*^9, 3.9469823600121875`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"826877e1-2eb8-483e-9738-afcb00778f18"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    47, 6, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9468768352624826`*^9, 3.946881330817931*^9, 
  3.946913535824218*^9, 3.946914764878167*^9, 3.9469164705877113`*^9, 
  3.94691720035748*^9, 3.946966930356922*^9, 3.9469680007295694`*^9, 
  3.9469732965229397`*^9, 3.9469736496158776`*^9, 3.946974455902356*^9, 
  3.946975190310178*^9, 3.9469785009818377`*^9, 3.9469823600121875`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"3bc12d82-9043-4e52-a266-7385893f6b58"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946876835349614*^9, 3.946881330876886*^9, 
  3.9469135358817663`*^9, 3.946914764952776*^9, 3.9469164706348877`*^9, 
  3.9469172004121723`*^9, 3.946966930484557*^9, 3.946968000809144*^9, 
  3.9469732965907025`*^9, 3.9469736496794634`*^9, 3.946974455959998*^9, 
  3.9469751903864717`*^9, 3.9469785010477996`*^9, 3.946982360024098*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"eb3b15b2-2577-4d8b-9104-438c6682586a"]
}, Open  ]],

Cell["\<\
This is the D bc case. Note that for N bc one can\[CloseCurlyQuote]t require \
that the propagator vanishes at large separation because the field is \
non-zero at the boundary of AdS.\
\>", "Text",
 CellChangeTimes->{{3.946876846803257*^9, 
  3.9468768803831143`*^9}},ExpressionUUID->"eba67fd5-4d41-499f-a000-\
aa771a5c9a47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9468768956217155`*^9, 3.94687690014703*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"2c15c0a2-ba18-473f-b754-9e9c23305ffe"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.946876908007235*^9, 3.9468813308929524`*^9, 
  3.9469135359057927`*^9, 3.9469147649731617`*^9, 3.9469164706703014`*^9, 
  3.946917200430825*^9, 3.946966930500388*^9, 3.9469680008409233`*^9, 
  3.9469732966231227`*^9, 3.946973649695307*^9, 3.9469744559824276`*^9, 
  3.946975190401534*^9, 3.946978501061586*^9, 3.946982360029995*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5279cf30-b15b-4bd9-b1f1-ee9c059797ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946876908007235*^9, 3.9468813308929524`*^9, 
  3.9469135359057927`*^9, 3.9469147649731617`*^9, 3.9469164706703014`*^9, 
  3.946917200430825*^9, 3.946966930500388*^9, 3.9469680008409233`*^9, 
  3.9469732966231227`*^9, 3.946973649695307*^9, 3.9469744559824276`*^9, 
  3.946975190401534*^9, 3.946978501061586*^9, 3.946982360029995*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"6a0151e4-bc9f-4f65-b010-c87a93fa5f5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"B", ",", "\[Xi]", ",", "c0", ",", "c"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.94691381615598*^9, 3.946913848033263*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"80f5cb8a-5fce-49c6-b70c-d76b4c5238ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["Arbitrary gauge \[Xi]", "Subsection",
 CellChangeTimes->{{3.946881347620942*^9, 
  3.9468813520386925`*^9}},ExpressionUUID->"3cab9971-5462-4e9a-848d-\
0a1e465bd41b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeeq", "==", "0"}], "//", "FullSimplify"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"bc782f33-48bd-4425-8b26-1d32ec0a8021"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Cosh", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], 
     RowBox[{"1", "+", "d"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"B", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"Coth", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["B", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], ")"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{3.9469139888268723`*^9, 3.9469147709910927`*^9, 
  3.946916476603981*^9, 3.946917206395099*^9, 3.9469669401861405`*^9, 
  3.946968006856739*^9, 3.9469733026750565`*^9, 3.946973655869478*^9, 
  3.946974462071413*^9, 3.946975196394909*^9, 3.946978507116859*^9, 
  3.946982366081024*^9, 3.9514760630843716`*^9, 3.9515469205099716`*^9, 
  3.9515540216879253`*^9, 3.9515568386714134`*^9, 3.9515617658362045`*^9, 
  3.9515624571355686`*^9, 3.9515714272685204`*^9, 3.9518097783109417`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ad7b7e91-26f5-eb4b-accd-fc3c3dd5f418"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variation of parameters method", "Subsubsection",
 CellChangeTimes->{{3.9469670158303704`*^9, 
  3.946967020606581*^9}},ExpressionUUID->"7ba3cae9-959b-4610-b937-\
9926fbf13168"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B", "''"}], "[", "x", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "+", "2"}], ")"}], " ", 
    RowBox[{"Coth", "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"B", "'"}], "[", "x", "]"}]}], "+", 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"B", "[", "x", "]"}]}]}], "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"]]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Xi]"}], "-", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", "1"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Cosh", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], 
    RowBox[{"1", "+", "d"}]], " "}]}]], "Input",
 CellChangeTimes->{{3.9469670318110695`*^9, 3.9469670858406086`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3cc7467f-815d-4b7a-86a5-606dbf7458b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"B", "[", "x", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", 
    RowBox[{"Coth", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["B", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "\[Equal]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"Cosh", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], 
    RowBox[{"1", "+", "d"}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "d"}], "2"], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9469671069656353`*^9, 3.9469680068885026`*^9, 
  3.946973302723023*^9, 3.9469736558967276`*^9, 3.9469744620774517`*^9, 
  3.9469751964089527`*^9, 3.946978507132705*^9, 3.946982366103504*^9, 
  3.951476063132702*^9, 3.951546920541321*^9, 3.951554027693184*^9, 
  3.951556838710478*^9, 3.9515617679146023`*^9, 3.9515624571667366`*^9, 
  3.951570564901821*^9, 3.95157143101095*^9, 3.951809785865055*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8ee94088-0f3a-c04c-8e99-545fc162a9e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sol1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Cosh", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], 
     RowBox[{"1", "+", "d"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sol2", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["d", "2"], ",", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"3", "+", "d"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
    RowBox[{"1", "+", "d"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Source", "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], "]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"\[Xi]", "-", "1"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Cosh", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], 
     RowBox[{"1", "+", "d"}]]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"Wronskian", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sol1", "[", "x", "]"}], ",", 
       RowBox[{"Sol2", "[", "x", "]"}]}], "}"}], ",", "x"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"W", "[", "x", "]"}]]}], 
    RowBox[{"Sol2", "[", "x", "]"}], 
    RowBox[{"Source", "[", "x", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"W", "[", "x", "]"}]], 
    RowBox[{"Sol1", "[", "x", "]"}], 
    RowBox[{"Source", "[", "x", "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{3.9469672233708267`*^9, 3.9469672630801735`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"74c7046f-da42-4d60-bfb4-2a9ed3ed861e"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Csch", "[", "x", "]"}], 
  RowBox[{"2", "+", "d"}]]], "Output",
 CellChangeTimes->{3.9469672788878613`*^9, 3.946968006936451*^9, 
  3.9469733027776785`*^9, 3.9469736559336643`*^9, 3.94697446215674*^9, 
  3.94697519647303*^9, 3.9469785071994205`*^9, 3.9469823661519938`*^9, 
  3.951476063211466*^9, 3.951546920621332*^9, 3.951554077554571*^9, 
  3.9515568387962265`*^9, 3.9515617933753147`*^9, 3.951562457262745*^9, 
  3.9515705649977856`*^9, 3.951571436943571*^9, 3.951809787882307*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d68597a2-70d6-fe47-bb8d-99eac51b1fc4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["d", "2"], ",", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], ",", 
     FractionBox[
      RowBox[{"3", "+", "d"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", "x", "]"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], " ", 
   RowBox[{"Sinh", "[", "x", "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.9469672788878613`*^9, 3.946968006936451*^9, 
  3.9469733027776785`*^9, 3.9469736559336643`*^9, 3.94697446215674*^9, 
  3.94697519647303*^9, 3.9469785071994205`*^9, 3.9469823661519938`*^9, 
  3.951476063211466*^9, 3.951546920621332*^9, 3.951554077554571*^9, 
  3.9515568387962265`*^9, 3.9515617933753147`*^9, 3.951562457262745*^9, 
  3.9515705649977856`*^9, 3.951571436943571*^9, 3.951809787957861*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7f346fee-96a7-4f48-a201-21ee80ff313c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{"d", "+", 
    RowBox[{"2", " ", "\[Xi]"}], "-", 
    RowBox[{"d", " ", "\[Xi]"}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"Cosh", "[", "x", "]"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
  RowBox[{"Gamma", "[", 
   FractionBox[
    RowBox[{"1", "+", "d"}], "2"], "]"}]}]], "Output",
 CellChangeTimes->{3.9469672788878613`*^9, 3.946968006936451*^9, 
  3.9469733027776785`*^9, 3.9469736559336643`*^9, 3.94697446215674*^9, 
  3.94697519647303*^9, 3.9469785071994205`*^9, 3.9469823661519938`*^9, 
  3.951476063211466*^9, 3.951546920621332*^9, 3.951554077554571*^9, 
  3.9515568387962265`*^9, 3.9515617933753147`*^9, 3.951562457262745*^9, 
  3.9515705649977856`*^9, 3.951571436943571*^9, 3.9518097880053844`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3192526c-5f89-eb44-aac2-aeac711c555a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"summand", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], " ", 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "2"], "+", "k"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"], "-", "k"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "k"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integratedsummand", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["d", "2"], "+", "k"}]]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "d", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"], "-", "k"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "k"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral2dodd", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{"integratedsummand", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         FractionBox[
          RowBox[{"d", "-", "3"}], "2"]}], "}"}]}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"summand", "/.", 
           RowBox[{"z", "->", "t"}]}], "/.", 
          RowBox[{"k", "->", 
           FractionBox[
            RowBox[{"d", "-", "1"}], "2"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "1", ",", "z"}], "}"}]}], "]"}], "//", 
       "Simplify"}], ")"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{"integratedsummand", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         FractionBox[
          RowBox[{"d", "+", "1"}], "2"], ",", "\[Infinity]"}], "}"}]}], 
      "]"}]}], "/.", 
    RowBox[{"z", "->", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral2dgeneric", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}]}], 
     RowBox[{"4", " ", 
      SqrtBox["\[Pi]"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], 
       RowBox[{"1", "-", "d"}]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "d"}], "2"], ",", 
        RowBox[{"2", "-", 
         FractionBox["d", "2"]}], ",", 
        FractionBox[
         RowBox[{"3", "-", "d"}], "2"], ",", 
        SuperscriptBox[
         RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9515534610644665`*^9, 3.951553462610811*^9}, {
   3.9515535047710648`*^9, 3.951553516143059*^9}, {3.9515537376766186`*^9, 
   3.9515537842992992`*^9}, 3.951554252733801*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"a4c1508c-8233-ca47-a21a-b1e161465b6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", " ", "\[Xi]"}], "-", 
       RowBox[{"d", " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["5", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              FractionBox["d", "2"]}]}], "}"}], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], 
        RowBox[{"1", "+", "d"}]]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{"d", "+", 
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      RowBox[{"d", " ", "\[Xi]"}]}], ")"}], 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}], 
    RowBox[{"(", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"d", ",", "2"}], "]"}], "==", "1"}], "]"}], ",", 
       "integral2dodd", ",", "integral2dgeneric"}], "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c0", " ", 
      RowBox[{"Sol1", "[", "x", "]"}]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"Sol2", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sol1", "[", "x", "]"}], 
      RowBox[{"A1", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sol2", "[", "x", "]"}], 
      RowBox[{"B1", "[", "x", "]"}]}]}], "//", "FunctionExpand"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.946967397800969*^9, 3.9469674296800547`*^9}, {
   3.9514760937309055`*^9, 3.9514761446283016`*^9}, {3.9514761913631897`*^9, 
   3.9514763050522156`*^9}, {3.951476341741831*^9, 3.951476390869673*^9}, {
   3.951476461428072*^9, 3.951476502891037*^9}, {3.9514766145949097`*^9, 
   3.9514767901847076`*^9}, {3.9514768608510876`*^9, 3.95147687468433*^9}, {
   3.9514769076061535`*^9, 3.9514769337841377`*^9}, {3.9514769948791733`*^9, 
   3.951477043143358*^9}, {3.9514790310805798`*^9, 3.9514790331856403`*^9}, {
   3.9514795830370045`*^9, 3.9514795841200066`*^9}, {3.9514796178612995`*^9, 
   3.9514796373087463`*^9}, {3.9514798750752563`*^9, 3.951479880858059*^9}, {
   3.951547145706394*^9, 3.9515471488142185`*^9}, {3.9515472116028633`*^9, 
   3.9515472695740376`*^9}, {3.951551009935175*^9, 3.9515510377332554`*^9}, {
   3.951551096698595*^9, 3.9515510988145847`*^9}, 3.951551683822958*^9, {
   3.9515517644649105`*^9, 3.9515517672845287`*^9}, 3.9515519292716274`*^9, {
   3.951553108361862*^9, 3.9515531246825714`*^9}, 3.9515535902151527`*^9, {
   3.951553630432291*^9, 3.951553651107647*^9}, {3.95155369651062*^9, 
   3.9515537297443447`*^9}, {3.951554492175268*^9, 3.951554509749443*^9}, {
   3.9515545742452717`*^9, 3.951554609435007*^9}, 3.9515548266574593`*^9, 
   3.9515619702013607`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"031d712d-8678-4ae4-b100-406d78fd202c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B0", "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.951554633166113*^9, 3.9515546336973*^9}, 
   3.9515620159228992`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"4791c0fd-cab8-2942-a63b-9f7aa6ddff66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", " ", 
   RowBox[{"Cosh", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], 
    RowBox[{"1", "+", "d"}]]}], "+", 
  FractionBox[
   RowBox[{"c", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"3", "+", "d"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
   RowBox[{"1", "+", "d"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"3", "+", "d"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
   RowBox[{"1", "+", "d"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Tanh", "[", "x", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           FractionBox["5", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            FractionBox["d", "2"]}]}], "}"}], ",", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", "x", "]"}], 
        RowBox[{"2", "+", "d"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "-", "d"}], "2"], ",", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}], ",", 
            FractionBox[
             RowBox[{"3", "-", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.951554813274046*^9, 3.951554834569845*^9}, 
   3.95155684573666*^9, 3.951562021606348*^9, 3.9515624697990227`*^9, 
   3.951570568499878*^9, 3.9515714736645565`*^9, 3.9518098272094975`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"ab10720c-2fba-e04d-9d34-2c49d2e03f69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"B0", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9515620248335857`*^9, {3.9515705162930603`*^9, 3.9515705203836956`*^9}, 
   3.951571208975876*^9, 3.951809888438448*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"35c2f59e-f5e0-234f-9cf3-aabda481950c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "c0", " ", 
       RowBox[{"Coth", "[", "x", "]"}], " ", 
       RowBox[{"Csch", "[", "x", "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"Coth", "[", "x", "]"}], " ", 
        RowBox[{"Csch", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Coth", "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Coth", "[", "x", "]"}], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "+", 
          RowBox[{"Log", "[", "4", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Sech", "[", "x", "]"}]}], "]"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      RowBox[{"8", " ", "c", " ", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", 
         FractionBox["x", "2"], "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Coth", "[", "x", "]"}], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"Coth", "[", "x", "]"}], "+", 
            RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tanh", "[", 
          FractionBox["x", "2"], "]"}], "2"]}], 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cosh", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"32", " ", "c0", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"24", " ", "x"}], "+", 
          RowBox[{"48", " ", "c", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", "\[Xi]", "-", 
          RowBox[{"12", " ", "x", " ", "\[Xi]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             RowBox[{"Tanh", "[", "x", "]"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Tanh", "[", "x", "]"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", "\[Xi]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Tanh", "[", "x", "]"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "c", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"Sinh", "[", "x", "]"}]}], "+", 
          RowBox[{"Sinh", "[", 
           RowBox[{"3", " ", "x"}], "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"96", " ", "c0", " ", 
       RowBox[{"Coth", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "5"]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Coth", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"Coth", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"Coth", "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Coth", "[", "x", "]"}], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"Coth", "[", "x", "]"}], "3"], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "-", 
          RowBox[{"Log", "[", "16", "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Sech", "[", "x", "]"}]}], "]"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "3"]], "+", 
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Cosh", "[", "x", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         FractionBox["x", "2"], "]"}], "6"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"Cosh", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"Csch", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Coth", "[", "x", "]"}]}], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Coth", "[", "x", "]"}], "3"], " ", 
           RowBox[{"Csch", "[", "x", "]"}]}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"Tanh", "[", 
            FractionBox["x", "2"], "]"}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox["x", "2"], "]"}], "4"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox["x", "2"], "]"}]}], 
       SuperscriptBox["\[Pi]", "3"]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"42", "+", 
          RowBox[{"256", " ", "c0", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "-", 
          RowBox[{"28", " ", "\[Xi]"}], "+", 
          RowBox[{"120", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "c", " ", 
              SuperscriptBox["\[Pi]", "3"]}], "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"5", " ", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"5", " ", "x"}], "]"}]}], "+", 
       RowBox[{"240", " ", 
        RowBox[{"Sinh", "[", "x", "]"}]}], "-", 
       RowBox[{"320", " ", "c", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"Sinh", "[", "x", "]"}]}], "-", 
       RowBox[{"160", " ", "\[Xi]", " ", 
        RowBox[{"Sinh", "[", "x", "]"}]}], "+", 
       RowBox[{"45", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], "-", 
       RowBox[{"60", " ", "c", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], "-", 
       RowBox[{"30", " ", "\[Xi]", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"5", " ", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "c", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"5", " ", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"5", " ", "x"}], "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.951555169122263*^9, 3.951556858705204*^9, 
  3.9515620423787994`*^9, 3.951562477936243*^9, 3.951570798007721*^9, 
  3.951570829285591*^9, 3.9515714887613144`*^9, 3.951809839824297*^9, 
  3.951809890384302*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"e89cd5b0-faa4-e649-a8e4-03c082f5ba27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", "x_", "]"}], "=", 
       RowBox[{"B0", "[", "x", "]"}]}], ";"}], ",", 
     RowBox[{
      TemplateBox[<|
       "InUUID" -> "3cc7467f-815d-4b7a-86a5-606dbf7458b4", "OutUUID" -> 
        "8ee94088-0f3a-c04c-8e99-545fc162a9e8", "InUUIDOffset" -> 0, 
        "KernelEvalInfoKey" -> {"Notebook$$25$103193`", 11}, "OutNumber" -> 
        28, "Status" -> "PercentReferenceExists_KernelN_InY_OutY", 
        "DisplayCache" -> TemplateBox[{"\"Equal\""}, "SmartPercent_Head"]|>,
       "PercentRef"], "//", "Simplify"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "B", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.951553836376236*^9, 3.9515538419447594`*^9}, {
  3.9515620968491154`*^9, 3.9515620994402885`*^9}, {3.9515621488307495`*^9, 
  3.951562175645979*^9}, {3.951562222871212*^9, 3.9515622318139763`*^9}, {
  3.9515622632886105`*^9, 3.951562271693186*^9}, {3.95157150588311*^9, 
  3.951571509623724*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"95cf8c2a-c201-9b4c-81c4-9f0a16e55089"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Null", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.95155524503067*^9, 3.9515621441732483`*^9, 
  3.951562291836748*^9, 3.9515624812838783`*^9, 3.9515715281483707`*^9, 
  3.951809913360136*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"35c0c6c3-0e29-ac4c-90dd-d86314b13d6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], "=", 
  RowBox[{"B0", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9515698631915436`*^9, 3.951569889384512*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"94508bef-b525-c44a-9c08-060967a34520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", " ", 
   RowBox[{"Cosh", "[", "x", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], 
    RowBox[{"1", "+", "d"}]]}], "+", 
  FractionBox[
   RowBox[{"c", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"3", "+", "d"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
   RowBox[{"1", "+", "d"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["d", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "d"}], "2"], ",", 
      FractionBox[
       RowBox[{"3", "+", "d"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
   RowBox[{"1", "+", "d"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Tanh", "[", "x", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           FractionBox["5", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            FractionBox["d", "2"]}]}], "}"}], ",", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", "x", "]"}], 
        RowBox[{"2", "+", "d"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "-", "d"}], "2"], ",", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}], ",", 
            FractionBox[
             RowBox[{"3", "-", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9515698949993725`*^9, 3.9515700479586983`*^9, 
  3.951571537532673*^9, 3.951809934962843*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c486cfe6-6449-594f-89c1-985971232b1b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "d"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sinh", "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "c0", " ", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"]], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], "d"]}], "-", 
        RowBox[{"4", " ", "c0", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"]], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", "x", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], 
          RowBox[{"2", "+", "d"}]]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Xi]", " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"1", "-", "d"}], "2"], ",", 
               RowBox[{"2", "-", 
                FractionBox["d", "2"]}], ",", 
               FractionBox[
                RowBox[{"3", "-", "d"}], "2"], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               FractionBox["d", "2"], ",", 
               FractionBox[
                RowBox[{"1", "+", "d"}], "2"], ",", 
               FractionBox[
                RowBox[{"3", "+", "d"}], "2"], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  FractionBox["d", "2"]}]}], "}"}], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "-", 
        RowBox[{"4", " ", "c", " ", 
         SuperscriptBox["\[Pi]", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"]], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"Sech", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "-", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Sech", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"4", " ", "c", " ", "d", " ", 
          SuperscriptBox["\[Pi]", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"]], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", "x", "]"}], 
           RowBox[{"1", "+", "d"}]], " ", 
          RowBox[{"Sinh", "[", "x", "]"}]}], 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"2", "-", "d"}]], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            FractionBox["d", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", "x", "]"}], 
           RowBox[{"1", "+", "d"}]], " ", 
          RowBox[{"Sinh", "[", "x", "]"}]}], 
         RowBox[{"1", "+", "d"}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "d"}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 FractionBox["d", "2"]}], "}"}], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], "d"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Sech", "[", "x", "]"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sech", "[", "x", "]"}], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  FractionBox["d", "2"], ",", 
                  FractionBox[
                   RowBox[{"1", "+", "d"}], "2"], ",", 
                  FractionBox[
                   RowBox[{"3", "+", "d"}], "2"], ",", 
                  SuperscriptBox[
                   RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  FractionBox["d", "2"]}]}], "}"}], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "x", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"1", "-", "d"}], "2"], ",", 
               RowBox[{"2", "-", 
                FractionBox["d", "2"]}], ",", 
               FractionBox[
                RowBox[{"3", "-", "d"}], "2"], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "d", "+", 
               RowBox[{"d", " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  FractionBox["d", "2"], ",", 
                  FractionBox[
                   RowBox[{"1", "+", "d"}], "2"], ",", 
                  FractionBox[
                   RowBox[{"3", "+", "d"}], "2"], ",", 
                  SuperscriptBox[
                   RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
                SuperscriptBox[
                 RowBox[{"Sinh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], 
           RowBox[{"-", "d"}]]}]}]}], ")"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"Coth", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c0", " ", 
         RowBox[{"Cosh", "[", "x", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], 
          RowBox[{"1", "+", "d"}]]}], "+", 
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            FractionBox["d", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", "x", "]"}], "d"]}], 
         RowBox[{"1", "+", "d"}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "d"}], ")"}]}]], 
         RowBox[{
          SuperscriptBox["\[Pi]", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  FractionBox["d", "2"]}]}], "}"}], ",", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Tanh", "[", "x", "]"}], 
              RowBox[{"2", "+", "d"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"1", "-", "d"}], "2"], ",", 
                  RowBox[{"2", "-", 
                   FractionBox["d", "2"]}], ",", 
                  FractionBox[
                   RowBox[{"3", "-", "d"}], "2"], ",", 
                  SuperscriptBox[
                   RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  FractionBox["d", "2"], ",", 
                  FractionBox[
                   RowBox[{"1", "+", "d"}], "2"], ",", 
                  FractionBox[
                   RowBox[{"3", "+", "d"}], "2"], ",", 
                  SuperscriptBox[
                   RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9515698949993725`*^9, 3.9515700479586983`*^9, 
  3.951571537532673*^9, 3.9518099854835243`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"fbf879c7-0581-fc41-8cc8-eb9b3620639a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"9f9cc101-7d84-3c4c-ba32-25166a751fa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox["c0", "d"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "1"],
       SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {-$CellContext`c0/$CellContext`d}, 0, 1, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            FractionBox["d", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], "]"}]}]}], ")"}], " ", "x"}], 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {(1 + $CellContext`d)^(-1) ($CellContext`c + 
       2^(-$CellContext`d) 
        Pi^(Rational[
           1, 2] (-1 - $CellContext`d)) ($CellContext`d (-1 + $CellContext`\
\[Xi]) - 2 $CellContext`\[Xi]) 
        Gamma[Rational[3, 2] + Rational[-1, 2] $CellContext`d] 
        Gamma[-2 + $CellContext`d])}, 1, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{3.951569961204767*^9, 3.951571609619047*^9, 
  3.95180999176272*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2f40c34a-30f4-f348-8978-9f5a3e3689d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox["c0", "x"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "1"],
       SeriesData[$CellContext`x, 0, {}, -1, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {$CellContext`c0}, -1, 1, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", "d"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], "]"}]}]}], 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {(1 + $CellContext`d)^(-1) ($CellContext`c + 
       2^(-$CellContext`d) 
        Pi^(Rational[
           1, 2] (-1 - $CellContext`d)) ($CellContext`d (-1 + $CellContext`\
\[Xi]) - 2 $CellContext`\[Xi]) 
        Gamma[Rational[3, 2] + Rational[-1, 2] $CellContext`d] 
        Gamma[-2 + $CellContext`d])}, 0, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{3.951569961204767*^9, 3.951571609619047*^9, 
  3.9518099918417244`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"9299f6de-066d-ed4f-a205-6aa30b7eea04"]
}, Open  ]],

Cell["\<\
Require that at short distances the propagator is not more singular than in \
flat space, so set c0=0.\
\>", "Text",
 CellChangeTimes->{{3.9515701081358643`*^9, 
  3.9515701373849354`*^9}},ExpressionUUID->"c24682ee-97e4-864c-9c14-\
7c6864e5478d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.951569974464512*^9, 3.9515699811173706`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"295b0a57-2202-1546-8d72-f307c99e8038"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            FractionBox["d", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], "]"}]}]}], ")"}], " ", "x"}], 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {(1 + $CellContext`d)^(-1) ($CellContext`c + 
       2^(-$CellContext`d) 
        Pi^(Rational[
           1, 2] (-1 - $CellContext`d)) ($CellContext`d (-1 + $CellContext`\
\[Xi]) - 2 $CellContext`\[Xi]) 
        Gamma[Rational[3, 2] + Rational[-1, 2] $CellContext`d] 
        Gamma[-2 + $CellContext`d])}, 1, 2, 1],
    Editable->False], ")"}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]}], " ", "\[Xi]", 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], "]"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "3"],
       SeriesData[$CellContext`x, 0, {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {
      Rational[1, 4] (-1 + $CellContext`d)^(-1) $CellContext`d^(-1) 
       Pi^(Rational[
          1, 2] (-1 - $CellContext`d)) (-(-1 + $CellContext`d)^2 \
$CellContext`\[Xi] 
         Gamma[Rational[
            1, 2] (-1 + $CellContext`d)] + ($CellContext`d (-1 + \
$CellContext`\[Xi]) - 2 $CellContext`\[Xi]) 
         Gamma[Rational[1, 2] (1 + $CellContext`d)])}, 2, 3, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9515700146570873`*^9, 3.9515701206872864`*^9, 
  3.9515716761960773`*^9, 3.9518100473461895`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"04325a3b-a17f-8e4a-b486-e9cbdc4c2a56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", "d"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], "]"}]}]}], 
      RowBox[{"1", "+", "d"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {(1 + $CellContext`d)^(-1) ($CellContext`c + 
       2^(-$CellContext`d) 
        Pi^(Rational[
           1, 2] (-1 - $CellContext`d)) ($CellContext`d (-1 + $CellContext`\
\[Xi]) - 2 $CellContext`\[Xi]) 
        Gamma[Rational[3, 2] + Rational[-1, 2] $CellContext`d] 
        Gamma[-2 + $CellContext`d])}, 0, 2, 1],
    Editable->False], ")"}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", "d"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "d"}], "2"], "]"}], " ", "x"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "x", "]"}], "2"],
       SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`x, 0, {
      Rational[1, 4] (-1 + $CellContext`d)^(-1) 
       Pi^(Rational[
          1, 2] (-1 - $CellContext`d)) ($CellContext`d (-1 + $CellContext`\
\[Xi]) - 2 $CellContext`\[Xi]) Gamma[Rational[1, 2] (1 + $CellContext`d)]}, 1,
       2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9515700146570873`*^9, 3.9515701206872864`*^9, 
  3.9515716761960773`*^9, 3.9518100474584217`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"7127931f-0b89-0a46-85df-c18ce9afa89f"]
}, Open  ]],

Cell["Correct flat space limit is now automatically satisfied.", "Text",
 CellChangeTimes->{{3.951571880142063*^9, 
  3.951571898747284*^9}},ExpressionUUID->"7d64c9a7-21f0-b446-ba32-\
4d06df423c90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", "x_", "]"}], "=", 
       RowBox[{"B0", "[", "x", "]"}]}], ";"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"A", "[", "x", "]"}]}], ",", 
       RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], 
        RowBox[{"B", "[", "x", "]"}]}], ",", 
       RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "B", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9515699260048943`*^9, 3.9515699681413956`*^9}, {
  3.951570072603876*^9, 3.9515700785485115`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e318c468-3132-ac46-90e9-72f7abf07ce9"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    54, 3, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515699723250427`*^9, 3.9515701479822807`*^9, 
  3.9515719592348423`*^9, 3.951810050331524*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"aa53d2d5-aa7c-d047-9c19-f203f07e6619"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    54, 4, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515699723250427`*^9, 3.9515701479822807`*^9, 
  3.9515719592348423`*^9, 3.9518100687225895`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"cd6c222d-2bf0-dd43-b623-6dd3226302ae"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    54, 5, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515699723250427`*^9, 3.9515701479822807`*^9, 
  3.9515719592348423`*^9, 3.9518100695995846`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"cdc6f7d9-7e10-cc48-90c4-85f162fc2dea"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Limit\\\", \\\"::\\\", \
\\\"alimv\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 54, 6, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515699723250427`*^9, 3.9515701479822807`*^9, 
  3.9515719592348423`*^9, 3.951810069611353*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"e29182e1-fe8b-5f42-935f-cd4e65f49426"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Null", ",", 
     RowBox[{"c", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", 
     RowBox[{"c", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", 
     RowBox[{"c", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", 
     RowBox[{"c", " ", "\[Infinity]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9515700102508297`*^9, 3.9515701805640697`*^9, 
  3.9515719931276665`*^9, 3.951810083383564*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5dfd98d7-61dc-8a48-a249-0bd4249cca8a"]
}, Open  ]],

Cell["\<\
Require that the propagator vanishes at large distances, so set c=0 (D bc).\
\>", "Text",
 CellChangeTimes->{{3.951570161554884*^9, 3.9515701768393784`*^9}, {
  3.9515719670519543`*^9, 
  3.9515719698857937`*^9}},ExpressionUUID->"5e21cc1e-1e69-594d-ad11-\
3a98ac24af46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", "x_", "]"}], "=", 
       RowBox[{"B0", "[", "x", "]"}]}], ";"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"A", "[", "x", "]"}]}], ",", 
       RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], 
        RowBox[{"B", "[", "x", "]"}]}], ",", 
       RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "3", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "B", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9515700549587593`*^9, 3.9515700853274345`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3b93074a-b84c-a443-b798-b71c83480bfa"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    57, 7, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515701836921864`*^9, 3.951572016387678*^9, 
  3.951810095416979*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"c8f7f546-2037-f84e-b8e1-c883c78252c5"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    57, 8, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515701836921864`*^9, 3.951572016387678*^9, 
  3.9518100955117016`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"08931fcb-4f37-1141-b93d-be8ea1e53f6a"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    57, 9, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515701836921864`*^9, 3.951572016387678*^9, 
  3.9518100962425404`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"88b92c3c-09ba-364a-a7fb-b78be68caff1"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Limit\\\", \\\"::\\\", \
\\\"alimv\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 57, 10, 32102209860502539825, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9515701836921864`*^9, 3.951572016387678*^9, 
  3.9518100962425404`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"bfd2ab9f-e873-dc49-96b3-85bf890ad305"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Null", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", 
     TemplateBox[{"0", 
       RowBox[{"\[Xi]", "\[Element]", 
         TemplateBox[{}, "Reals"]}]},
      "ConditionalExpression"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.951570230746935*^9, 3.9515720603258057`*^9, 
  3.951810138713978*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ccdb4070-5eef-1b45-87d1-4c27ea162415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], "=", 
  RowBox[{"B0", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", "x", "]"}]}], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"ee020b03-42a4-ab4e-89b5-574e5ffcae7a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Tanh", "[", "x", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["2", "d"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           FractionBox["5", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            FractionBox["d", "2"]}]}], "}"}], ",", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Tanh", "[", "x", "]"}], 
        RowBox[{"2", "+", "d"}]]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "d"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         FractionBox[
          RowBox[{"1", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"3", "+", "d"}], "2"], ",", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
       RowBox[{"Tanh", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sech", "[", "x", "]"}], " ", 
          RowBox[{"Tanh", "[", "x", "]"}]}], ")"}], "d"]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", "d"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "-", "d"}], "2"], ",", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}], ",", 
            FractionBox[
             RowBox[{"3", "-", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            FractionBox["d", "2"], ",", 
            FractionBox[
             RowBox[{"1", "+", "d"}], "2"], ",", 
            FractionBox[
             RowBox[{"3", "+", "d"}], "2"], ",", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9515702346376305`*^9, 3.951572064048643*^9, 
  3.9518101428008747`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c909b93b-510b-ac40-813b-e550300d3459"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"Sinh", "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], "-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["2", "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["5", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              FractionBox["d", "2"]}]}], "}"}], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "x", "]"}], 
          RowBox[{"2", "+", "d"}]]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["d", "2"], ",", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], ",", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         RowBox[{"Tanh", "[", "x", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sech", "[", "x", "]"}], " ", 
            RowBox[{"Tanh", "[", "x", "]"}]}], ")"}], "d"]}], "+", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "-", "d"}], "2"], ",", 
              RowBox[{"2", "-", 
               FractionBox["d", "2"]}], ",", 
              FractionBox[
               RowBox[{"3", "-", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "x", "]"}], 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["2", "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["5", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              FractionBox["d", "2"]}]}], "}"}], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], "d"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["5", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["3", "2"], "+", 
               FractionBox["d", "2"]}], "}"}], ",", 
             SuperscriptBox[
              RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], "-", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["5", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                FractionBox["d", "2"]}]}], "}"}], ",", 
             SuperscriptBox[
              RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], 
          RowBox[{"2", "+", "d"}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["2", "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["5", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              FractionBox["d", "2"]}]}], "}"}], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], 
          RowBox[{"2", "+", "d"}]]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Coth", "[", "x", "]"}], 
          RowBox[{"-", "d"}]], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Sech", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "d", "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"1", "-", "d"}], "2"], ",", 
                RowBox[{"2", "-", 
                 FractionBox["d", "2"]}], ",", 
                FractionBox[
                 RowBox[{"3", "-", "d"}], "2"], ",", 
                SuperscriptBox[
                 RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sech", "[", "x", "]"}], 
               RowBox[{"4", "-", "d"}]]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sech", "[", "x", "]"}], "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox["d", "2"], ",", 
                 FractionBox[
                  RowBox[{"1", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"3", "+", "d"}], "2"], ",", 
                 SuperscriptBox[
                  RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sech", "[", "x", "]"}], "d"]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["d", "2"], ",", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], ",", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         RowBox[{"Sech", "[", "x", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sech", "[", "x", "]"}], " ", 
            RowBox[{"Tanh", "[", "x", "]"}]}], ")"}], "d"]}], "-", 
        RowBox[{"2", " ", "d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "x"}], "]"}]}], ")"}], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["d", "2"], ",", 
           FractionBox[
            RowBox[{"1", "+", "d"}], "2"], ",", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], ",", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
         RowBox[{"Sech", "[", "x", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sech", "[", "x", "]"}], " ", 
            RowBox[{"Tanh", "[", "x", "]"}]}], ")"}], "d"]}], "+", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "+", "d"}]], " ", "d", " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "-", "d"}], "2"], ",", 
              RowBox[{"2", "-", 
               FractionBox["d", "2"]}], ",", 
              FractionBox[
               RowBox[{"3", "-", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["2", "d"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Csch", "[", "x", "]"}], "d"], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", 
                FractionBox["5", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 FractionBox["d", "2"]}]}], "}"}], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", "x", "]"}], 
             RowBox[{"2", "+", "d"}]]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "-", 
              FractionBox["d", "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"1", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"3", "+", "d"}], "2"], ",", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
            RowBox[{"Tanh", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sech", "[", "x", "]"}], " ", 
               RowBox[{"Tanh", "[", "x", "]"}]}], ")"}], "d"]}], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "+", "d"}]], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"1", "+", "d"}], "2"], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sech", "[", "x", "]"}], "d"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"1", "-", "d"}], "2"], ",", 
                 RowBox[{"2", "-", 
                  FractionBox["d", "2"]}], ",", 
                 FractionBox[
                  RowBox[{"3", "-", "d"}], "2"], ",", 
                 SuperscriptBox[
                  RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox["d", "2"], ",", 
                 FractionBox[
                  RowBox[{"1", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"3", "+", "d"}], "2"], ",", 
                 SuperscriptBox[
                  RowBox[{"Tanh", "[", "x", "]"}], "2"]}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9515702346376305`*^9, 3.951572064048643*^9, 
  3.9518101751909885`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"169f6aaf-7974-9b45-bed6-24c1d7391ecc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"B0", "[", "x", "]"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "x", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "d", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.951570373866232*^9, 3.951570443103224*^9}, {
  3.9515811586670094`*^9, 3.9515811768760605`*^9}, {3.9515812071264725`*^9, 
  3.9515812071849403`*^9}, {3.9515812471753864`*^9, 3.9515812472626534`*^9}, {
  3.951810186431551*^9, 3.951810188353834*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2b566c3a-ee22-f041-a3e4-381b9a0fcdbc"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "x"}], "]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], "+", 
        RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Cosh", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "16", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.9515704092068863`*^9, 3.9515704158685436`*^9}, 
   3.951572108471836*^9, {3.95158116219034*^9, 3.9515812089780693`*^9}, 
   3.951581252805971*^9, 3.951810193134554*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"aae831c8-fd28-3846-8dfd-7054eca72532"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"2", " ", "x"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", "16", "]"}]}], "+", 
     RowBox[{"\[Xi]", " ", 
      RowBox[{"Log", "[", "256", "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Cosh", "[", "x", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], "+", 
        RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"3", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], "+", 
        RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Xi]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"3", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Coth", "[", "x", "]"}], "+", 
        RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
     RowBox[{"8", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Tanh", "[", "x", "]"}], "]"}]}], "-", 
     RowBox[{"8", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9515704092068863`*^9, 3.9515704158685436`*^9}, 
   3.951572108471836*^9, {3.95158116219034*^9, 3.9515812089780693`*^9}, 
   3.951581252805971*^9, 3.9518101932305737`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"8ef5ce07-bea0-5743-895a-fd9ac319d5ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "Sol1", ",", "Sol2", ",", "Source", ",", "W", ",", "a1", ",", "b1", ",", 
    "A1", ",", "B1", ",", "B0", ",", "B"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9469675493178663`*^9, 3.9469675948862143`*^9}, {
  3.9515623342676983`*^9, 3.951562335610052*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"892594b9-402c-43b7-a692-c95bb5b8e868"]
}, Closed]],

Cell[CellGroupData[{

Cell["Specific d derivations", "Subsubsection",
 CellChangeTimes->{{3.946967708207947*^9, 3.94696770980958*^9}, {
  3.9469799182139254`*^9, 
  3.9469799214806747`*^9}},ExpressionUUID->"64a71c70-f643-4598-b535-\
f116ad0b4e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.9469702940869913`*^9, 3.9469703113107996`*^9}, 
   3.9469739211844234`*^9, 3.9469740847571526`*^9, {3.9469794757934933`*^9, 
   3.946979475841176*^9}, {3.946979591114126*^9, 3.9469795935635104`*^9}, {
   3.9469796552656903`*^9, 3.946979655361661*^9}, {3.946979756430626*^9, 
   3.9469797565387135`*^9}, {3.946980334196145*^9, 3.946980334325096*^9}, {
   3.946980445078767*^9, 3.946980445145035*^9}, {3.9469805783239098`*^9, 
   3.9469805784201*^9}, {3.9469807203259306`*^9, 3.9469807204937663`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a8649646-ed6a-4860-9123-45d4384cfe4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"gaugeeq", "==", "0"}], "//", "FullSimplify"}], ",", 
   RowBox[{"B", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9469703312861967`*^9, 3.9469703572979307`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"c2b189ba-4d97-493f-aee9-621b98fe14aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        TemplateBox[{"1"},
         "C"], " ", 
        RowBox[{"Coth", "[", "x", "]"}]}], "+", 
       RowBox[{"4", " ", 
        TemplateBox[{"2"},
         "C"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "x"}], "]"}]}], ")"}], " ", 
        RowBox[{"Csch", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Csch", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ArcTanh", "[", 
             RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"Cosh", "[", 
               RowBox[{"2", " ", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Cosh", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.946970364823967*^9, 3.9469721962537165`*^9, 
  3.9469733113739767`*^9, 3.9469736637465878`*^9, 3.946973839008382*^9, 
  3.9469739264107046`*^9, 3.9469744701018467`*^9, 3.9469752049344177`*^9, 
  3.9469785152205324`*^9, 3.94697948068102*^9, 3.9469795975877314`*^9, 
  3.9469796608270206`*^9, 3.946979761575253*^9, 3.9469807253849554`*^9, 
  3.9469823743752346`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"958a9230-191e-4470-89a2-98c6b87ca3f0"]
}, Open  ]],

Cell["Check that all equations are satisfied", "Text",
 CellChangeTimes->{{3.9691036035043163`*^9, 
  3.969103614629305*^9}},ExpressionUUID->"ad21815c-2528-794c-92c9-\
110cce3abf60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DSolveValue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gaugeeq", "==", "0"}], "//", "FullSimplify"}], ",", 
        RowBox[{"B", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], "->", "c0"}]}], "/.", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "->", "c"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"b", "[", "x", "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", "physeq", "\[IndentingNewLine]", \
"gaugeeq", "\[IndentingNewLine]", "brsteq"}], "Input",
 CellChangeTimes->{{3.946970521855693*^9, 3.946970536402793*^9}, {
   3.9469707846757946`*^9, 3.946970816022962*^9}, {3.9469721016140423`*^9, 
   3.946972105460391*^9}, 3.946972407213495*^9, {3.946973062971188*^9, 
   3.946973063612306*^9}, {3.9469733411917357`*^9, 3.946973370678743*^9}, {
   3.9469740988727045`*^9, 3.9469741020756083`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e392dab6-421a-4e6f-9d88-d002af443c03"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.946973666376477*^9, 3.9469738420211997`*^9, 3.94697393161987*^9, 
   3.946974472697779*^9, {3.946974769948208*^9, 3.9469747851659174`*^9}, 
   3.9469752079345703`*^9, 3.946978517948741*^9, 3.9469794849488277`*^9, 
   3.946979602305849*^9, 3.946979678408028*^9, 3.946979766700669*^9, 
   3.946980198965514*^9, 3.9469803439703417`*^9, 3.9469804519158163`*^9, 
   3.9469805861733074`*^9, 3.9469807294915*^9, 3.9469823767694893`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"f28efa39-d812-4ab3-b4ad-23f9e823c225"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.946973666376477*^9, 3.9469738420211997`*^9, 3.94697393161987*^9, 
   3.946974472697779*^9, {3.946974769948208*^9, 3.9469747851659174`*^9}, 
   3.9469752079345703`*^9, 3.946978517948741*^9, 3.9469794849488277`*^9, 
   3.946979602305849*^9, 3.946979678408028*^9, 3.946979766700669*^9, 
   3.946980198965514*^9, 3.9469803439703417`*^9, 3.9469804519158163`*^9, 
   3.9469805861733074`*^9, 3.9469807294915*^9, 3.946982376998785*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"b8f0d82b-d218-4912-bdba-7305686feccd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.946973666376477*^9, 3.9469738420211997`*^9, 3.94697393161987*^9, 
   3.946974472697779*^9, {3.946974769948208*^9, 3.9469747851659174`*^9}, 
   3.9469752079345703`*^9, 3.946978517948741*^9, 3.9469794849488277`*^9, 
   3.946979602305849*^9, 3.946979678408028*^9, 3.946979766700669*^9, 
   3.946980198965514*^9, 3.9469803439703417`*^9, 3.9469804519158163`*^9, 
   3.9469805861733074`*^9, 3.9469807294915*^9, 3.9469823770538445`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"7e33d84c-5f93-4254-a50a-23543daa958f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9469708266321936`*^9, 3.9469708295860786`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"e5373798-33e5-496d-89a3-e550f51ef881"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"8", " ", "c0", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", "\[Xi]"}], "+", 
        RowBox[{"18", " ", "c", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "x"}], "]"}]}], "-", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"3", " ", "x"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9469708344756813`*^9, 3.9469736667296324`*^9, 
  3.9469738434099054`*^9, 3.9469739331884804`*^9, 3.946974473048951*^9, 
  3.946975208317007*^9, 3.9469785183288794`*^9, 3.94697948703716*^9, 
  3.946979604079132*^9, 3.946979681760084*^9, 3.9469797736698666`*^9, 
  3.946980730869816*^9, 3.946982377085539*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"22d6d332-1eb3-415d-8f0d-18506545156d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox[
   RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "c0", " ", 
     RowBox[{"Coth", "[", "x", "]"}]}], "+", 
    RowBox[{"4", " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], ")"}], " ", 
     RowBox[{"Csch", "[", "x", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Csch", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ArcTanh", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "x"}], "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cosh", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9469708344756813`*^9, 3.9469736667296324`*^9, 
  3.9469738434099054`*^9, 3.9469739331884804`*^9, 3.946974473048951*^9, 
  3.946975208317007*^9, 3.9469785183288794`*^9, 3.94697948703716*^9, 
  3.946979604079132*^9, 3.946979681760084*^9, 3.9469797736698666`*^9, 
  3.946980730869816*^9, 3.946982377085539*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"ea1bffd2-496e-412e-bb91-6d0a27108f52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.946970841852564*^9, 3.9469708558420286`*^9}, {
  3.946972146078348*^9, 3.9469721514155693`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"7387217b-cb4c-4319-9b6f-446ee83eeedf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"8", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"4", " ", "c0", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", "\[Xi]", "-", 
     RowBox[{"\[Xi]", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"Log", "[", "64", "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["x", "3"]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", "x", "]"}], "2"]],
    SeriesData[$CellContext`x, 0, {}, -3, -2, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 12] 
    Pi^(-2) (-3 - 8 $CellContext`c Pi^2 - 4 $CellContext`c0 
     Pi^2 + $CellContext`\[Xi] - $CellContext`\[Xi] Log[4] + 
     Log[64])}, -3, -2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.946970860918516*^9, 3.9469736670437417`*^9, 
  3.9469738461214514`*^9, 3.946973935162165*^9, 3.946974473351514*^9, 
  3.9469752086725516`*^9, 3.946978518677621*^9, 3.9469794907799597`*^9, 
  3.946979607853217*^9, 3.946979685438559*^9, 3.946979777967182*^9, 
  3.946980742998727*^9, 3.946982377474435*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"4cf16b39-07b9-4637-836d-a64cfda78c25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"8", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"4", " ", "c0", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", "\[Xi]", "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"\[Xi]", " ", 
      RowBox[{"Log", "[", "4", "]"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["x", "4"]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", "x", "]"}], "3"]],
    SeriesData[$CellContext`x, 0, {}, -4, -3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 4] 
    Pi^(-2) (3 + 8 $CellContext`c Pi^2 + 
     4 $CellContext`c0 Pi^2 - $CellContext`\[Xi] - 6 
     Log[2] + $CellContext`\[Xi] Log[4])}, -4, -3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.946970860918516*^9, 3.9469736670437417`*^9, 
  3.9469738461214514`*^9, 3.946973935162165*^9, 3.946974473351514*^9, 
  3.9469752086725516`*^9, 3.946978518677621*^9, 3.9469794907799597`*^9, 
  3.946979607853217*^9, 3.946979685438559*^9, 3.946979777967182*^9, 
  3.946980742998727*^9, 3.946982377703027*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"740b9dab-cf0c-4b98-b8e1-ddb3244c2e62"]
}, Open  ]],

Cell["\<\
Fix c0 so that the propagator is not more singular than the flat space \
propagator as x->0.\
\>", "Text",
 CellChangeTimes->{{3.9469710121664486`*^9, 3.9469710409883394`*^9}, {
  3.946973911891029*^9, 3.9469739120353336`*^9}, {3.946974112495607*^9, 
  3.946974112604273*^9}},ExpressionUUID->"d65a03b1-fc4c-4555-9e03-\
9b108ea03761"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"SolveValues", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "d"], 
             RowBox[{"A", "[", "x", "]"}]}], ",", 
            RowBox[{"x", "->", "0"}]}], "]"}], "//", "Simplify"}], "//", 
         "Normal"}], ")"}], "==", "0"}], ",", "c0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9469710478463073`*^9, 3.9469710548398676`*^9}, {
  3.9469711050926857`*^9, 3.9469711367859087`*^9}, {3.946971244745123*^9, 
  3.946971275993329*^9}, {3.9469738527770157`*^9, 3.9469738552165875`*^9}, {
  3.9469739622634473`*^9, 3.9469740365288944`*^9}, {3.946974115652233*^9, 
  3.9469741187908*^9}, {3.9469747138869934`*^9, 3.9469747176983175`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"3482769e-ba37-4f59-ba02-d96e96e61157"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "3"}], "-", 
   RowBox[{"8", " ", "c", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "+", "\[Xi]", "-", 
   RowBox[{"\[Xi]", " ", 
    RowBox[{"Log", "[", "4", "]"}]}], "+", 
   RowBox[{"Log", "[", "64", "]"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.9469744735106106`*^9, 3.946974796298231*^9, 
  3.9469752087163115`*^9, 3.946978518725201*^9, 3.946979499703429*^9, 
  3.9469796182092733`*^9, 3.94697968883692*^9, 3.9469797806501923`*^9, 
  3.9469802082860765`*^9, 3.946980349207118*^9, 3.9469804581985807`*^9, 
  3.946980598680818*^9, 3.946980746785668*^9, 3.946982377925511*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"f4a31f9e-4e41-40a1-80ae-d0f2f8f43545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "x", "]"}], ",", 
    RowBox[{"x", "->", "0"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.946972157949362*^9, 3.94697215881855*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b7f62068-f0ef-4503-b959-21d8062178e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "\[Xi]"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "1"],
    SeriesData[$CellContext`x, 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[-1, 8] Pi^(-2) (1 + $CellContext`\[Xi])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9469752097753825`*^9, 3.9469785196768017`*^9, 
  3.946979505748455*^9, 3.9469796225745287`*^9, 3.9469796917917943`*^9, 
  3.946979783541849*^9, 3.946980751340915*^9, 3.946982378907997*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"cca59d4e-0f74-4149-b51c-dac964a39979"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Xi]"}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["x", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "0"],
    SeriesData[$CellContext`x, 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 8] Pi^(-2) (-3 + $CellContext`\[Xi])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9469752097753825`*^9, 3.9469785196768017`*^9, 
  3.946979505748455*^9, 3.9469796225745287`*^9, 3.9469796917917943`*^9, 
  3.946979783541849*^9, 3.946980751340915*^9, 3.9469823791631527`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"54f13467-d8a9-4dc6-a69a-ddd49be7d036"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"A", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"B", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"783314d2-6b86-49b9-96de-5e4bb453c82d"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    78, 7, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469714092227345`*^9, 3.946973668167466*^9, 
  3.9469738647027903`*^9, 3.9469752103424273`*^9, 3.9469785200426855`*^9, 
  3.9469795090622272`*^9, 3.9469796256295414`*^9, 3.9469797083385143`*^9, 
  3.9469797858264847`*^9, 3.946980753634797*^9, 3.946982379207021*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"1d6c9be7-4854-4d02-97f3-45e725c89c15"],

Cell[BoxData[
 RowBox[{"c", " ", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.9469714115168924`*^9, 3.9469736710417323`*^9, 
  3.946973864972067*^9, 3.946975210691243*^9, 3.9469785203757234`*^9, 
  3.946979510103772*^9, 3.9469796260081296`*^9, 3.946979709545556*^9, 
  3.946979786173232*^9, 3.9469807539825764`*^9, 3.946982379492312*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"8c460a1f-6c09-4989-8361-aa8590bd1b6c"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    79, 8, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469714092227345`*^9, 3.946973668167466*^9, 
  3.9469738647027903`*^9, 3.9469752103424273`*^9, 3.9469785200426855`*^9, 
  3.9469795090622272`*^9, 3.9469796256295414`*^9, 3.9469797083385143`*^9, 
  3.9469797858264847`*^9, 3.946980753634797*^9, 3.946982379492312*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"86682624-457b-4689-9007-cdbcb6a526a5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9469714115168924`*^9, 3.9469736710417323`*^9, 
  3.946973864972067*^9, 3.946975210691243*^9, 3.9469785203757234`*^9, 
  3.946979510103772*^9, 3.9469796260081296`*^9, 3.946979709545556*^9, 
  3.946979786173232*^9, 3.9469807539825764`*^9, 3.9469823797762823`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"cd0decda-4b38-4889-ad61-c3f62753349d"]
}, Open  ]],

Cell[TextData[{
 "Fix c so that the propagator vanishes as x->\[Infinity] (for D bc case). \
For d=3,5, c=0; for d=4, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "=", 
    FractionBox[
     RowBox[{"2", "-", "\[Xi]"}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", "2"]}]]}], TraditionalForm]],ExpressionUUID->
  "c45f5ba4-5d30-4802-b6e7-9c125cef7609"],
 "; for d=6, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "=", 
    FractionBox[
     RowBox[{"\[Xi]", "-", 
      FractionBox["3", "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "3"]}]]}], TraditionalForm]],ExpressionUUID->
  "e433fe57-85b7-46fc-81fc-0a8c1565d768"],
 "."
}], "Text",
 CellChangeTimes->{{3.946971456729088*^9, 3.946971480374058*^9}, 
   3.946973914819246*^9, 3.946974127371622*^9, {3.9469793509413004`*^9, 
   3.946979425174943*^9}, {3.946979560315035*^9, 
   3.946979560354027*^9}},ExpressionUUID->"fca9995d-8e8e-43c5-9275-\
0978f7c816e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"A", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"B", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.946973897314535*^9, 3.9469738977615557`*^9}, 
   3.946974129631261*^9, {3.9469795190462494`*^9, 3.9469795562104*^9}, 
   3.9469796320263443`*^9, {3.9469797153266296`*^9, 3.94697972629045*^9}, 
   3.9469797920697527`*^9, {3.946980354933583*^9, 3.9469803624987955`*^9}, {
   3.946980468408902*^9, 3.9469804705744734`*^9}, {3.9469806025111065`*^9, 
   3.9469806107940717`*^9}, 3.9469807146349163`*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"37a270f2-7001-47ad-a2fb-8338393ae225"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    81, 9, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469716148120117`*^9, 3.9469736734253664`*^9, 
  3.9469739001022234`*^9, 3.946975211488369*^9, 3.9469785209939055`*^9, 
  3.9469795702875633`*^9, 3.946979633687835*^9, 3.9469797290405607`*^9, 
  3.946979793611749*^9, 3.946980212628544*^9, 3.9469803641930447`*^9, 
  3.9469804723955536`*^9, 3.9469806127339945`*^9, 3.946980756347398*^9, 
  3.946982380085096*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"48dd9413-aa3e-490b-98fe-08cee6be28da"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946971616146548*^9, 3.946973674898878*^9, 
  3.9469739010229387`*^9, 3.9469752124515123`*^9, 3.9469785219174314`*^9, 
  3.946979577726427*^9, 3.946979634749182*^9, 3.9469797356627502`*^9, 
  3.9469797945628943`*^9, 3.9469802137283907`*^9, 3.9469803714126587`*^9, 
  3.9469804736613274`*^9, 3.9469806198151917`*^9, 3.9469807572721777`*^9, 
  3.946982380994274*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c7bb93ad-c01e-48b5-bd59-a750d54b62e2"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    82, 10, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9469716148120117`*^9, 3.9469736734253664`*^9, 
  3.9469739001022234`*^9, 3.946975211488369*^9, 3.9469785209939055`*^9, 
  3.9469795702875633`*^9, 3.946979633687835*^9, 3.9469797290405607`*^9, 
  3.946979793611749*^9, 3.946980212628544*^9, 3.9469803641930447`*^9, 
  3.9469804723955536`*^9, 3.9469806127339945`*^9, 3.946980756347398*^9, 
  3.946982381007189*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"eb36207c-c47e-4791-9823-f6e3ba8f7385"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946971616146548*^9, 3.946973674898878*^9, 
  3.9469739010229387`*^9, 3.9469752124515123`*^9, 3.9469785219174314`*^9, 
  3.946979577726427*^9, 3.946979634749182*^9, 3.9469797356627502`*^9, 
  3.9469797945628943`*^9, 3.9469802137283907`*^9, 3.9469803714126587`*^9, 
  3.9469804736613274`*^9, 3.9469806198151917`*^9, 3.9469807572721777`*^9, 
  3.9469823818627005`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"b264de78-2a55-4041-8bde-764aa3c8fdbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9469720229735436`*^9, 3.946972026065421*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"587f5f95-5e54-4797-8d31-6571cb7de4af"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "x"}], "]"}]}], "+", 
        RowBox[{"\[Xi]", " ", 
         RowBox[{"Log", "[", "16", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "64", "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9469720302312937`*^9, 3.9469736763255734`*^9, 
  3.946973904029941*^9, 3.9469752133395767`*^9, 3.9469785228097267`*^9, 
  3.9469795812570133`*^9, 3.9469796383234158`*^9, 3.946979738890995*^9, 
  3.9469797964131913`*^9, 3.9469802207923527`*^9, 3.9469803751108675`*^9, 
  3.9469804764172363`*^9, 3.9469806219421997`*^9, 3.9469807588882184`*^9, 
  3.946982381878443*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"2e9c6521-4971-4431-8258-e25d5b0c4323"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "x"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Cosh", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Xi]"}], " ", 
         RowBox[{"Log", "[", "4", "]"}]}], "+", 
        RowBox[{"Log", "[", "64", "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Sech", "[", "x", "]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Tanh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9469720302312937`*^9, 3.9469736763255734`*^9, 
  3.946973904029941*^9, 3.9469752133395767`*^9, 3.9469785228097267`*^9, 
  3.9469795812570133`*^9, 3.9469796383234158`*^9, 3.946979738890995*^9, 
  3.9469797964131913`*^9, 3.9469802207923527`*^9, 3.9469803751108675`*^9, 
  3.9469804764172363`*^9, 3.9469806219421997`*^9, 3.9469807588882184`*^9, 
  3.94698238189447*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"e6ab92bf-3d88-4271-b4a0-c1c7a465c49d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"d", ",", "b", ",", "B", ",", "c0", ",", "c"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.946972048497837*^9, 3.946972050049399*^9}, {
  3.946972081709277*^9, 3.946972085069827*^9}, {3.9469733773241997`*^9, 
  3.946973377480585*^9}, {3.9469741349068575`*^9, 3.9469741361337357`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"91f4c562-bc98-4924-9f58-d0e0f3fde1b4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Specific d simplified results and final checks", "Subsubsection",
 CellChangeTimes->{{3.9469799301846833`*^9, 
  3.9469799382035246`*^9}},ExpressionUUID->"285d836e-ada3-45d1-af8b-\
05338c61450e"],

Cell["Solutions in d=3,4,5,6", "Text",
 CellChangeTimes->{{3.9691036649290543`*^9, 
  3.969103669294832*^9}},ExpressionUUID->"6aa1b229-3376-ad45-9190-\
5a3b989e9b4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "A", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946979940587635*^9, 3.946979944919347*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"273c7bb2-b149-4b03-950c-0660b1925472"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A3", "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
         RowBox[{"Cosh", "[", 
          RowBox[{"3", " ", "x"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "\[Xi]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"Sinh", "[", "x", "]"}], "2"], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B3", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTanh", "[", 
         RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "x"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cosh", "[", "x", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"Sinh", "[", "x", "]"}], "2"], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A4", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "x"}]], " ", 
     RowBox[{"Csch", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "\[Xi]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Coth", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"Coth", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Csch", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B4", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Coth", "[", "x", "]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Coth", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A5", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}], 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"150", " ", 
          RowBox[{"Cosh", "[", "x", "]"}]}], "-", 
         RowBox[{"25", " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"3", " ", "x"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"5", " ", "x"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "55"}], "-", 
         RowBox[{"63", " ", "\[Xi]"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "x"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"4", " ", "x"}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          RowBox[{"Log", "[", "16", "]"}]}], "+", 
         RowBox[{"320", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Csch", "[", "x", "]"}], "]"}]}], "-", 
         RowBox[{"48", " ", "\[Xi]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"Csch", "[", "x", "]"}], "4"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B5", "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", "x", "]"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ArcTanh", "[", 
        RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"45", "+", 
         RowBox[{"20", " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "x"}], "]"}]}], "-", 
         RowBox[{"Cosh", "[", 
          RowBox[{"4", " ", "x"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Cosh", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "x"}], "]"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "16", "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Sinh", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A6", "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"(", 
     RowBox[{"48", "-", 
      RowBox[{"32", " ", "\[Xi]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", "\[Xi]"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Csch", "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"5", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Csch", "[", "x", "]"}], "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Coth", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "x"}], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Csch", "[", "x", "]"}], "4"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B6", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        RowBox[{"Coth", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Coth", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Coth", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", "x", "]"}], "4"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946980239071615*^9, 3.946980320014571*^9}, {
   3.946980395807494*^9, 3.946980432650603*^9}, 3.946980502687951*^9, 
   3.9469805442791076`*^9, {3.946980632553275*^9, 3.946980657802874*^9}, 
   3.9469806932478514`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"613f9ac8-e024-4b7a-9b14-57c4f4504c76"],

Cell["Select d=3,4,5,6", "Text",
 CellChangeTimes->{{3.9691037205408974`*^9, 
  3.969103725038803*^9}},ExpressionUUID->"fa9be5bf-9139-d748-96a0-\
d8c839d6679e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.946981097071232*^9, 3.9469810974698486`*^9}, {
  3.9469817540085106`*^9, 3.946981754118664*^9}, {3.9469818049718246`*^9, 
  3.946981805082543*^9}, {3.9469818640342746`*^9, 3.9469818641339507`*^9}, {
  3.9469819108811445`*^9, 3.9469819109639463`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"44314343-8e3e-4190-9cef-70669bff7252"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "x_", "]"}], "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"List", "[", 
      RowBox[{
       RowBox[{"A3", "[", "x", "]"}], ",", 
       RowBox[{"A4", "[", "x", "]"}], ",", 
       RowBox[{"A5", "[", "x", "]"}], ",", 
       RowBox[{"A6", "[", "x", "]"}]}], "]"}], ",", 
     RowBox[{"d", "-", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "x_", "]"}], "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"List", "[", 
      RowBox[{
       RowBox[{"B3", "[", "x", "]"}], ",", 
       RowBox[{"B4", "[", "x", "]"}], ",", 
       RowBox[{"B5", "[", "x", "]"}], ",", 
       RowBox[{"B6", "[", "x", "]"}]}], "]"}], ",", 
     RowBox[{"d", "-", "2"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9469811041611013`*^9, 3.94698115796987*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"7e599949-c9b4-4cd1-9446-d703f6a39d80"],

Cell["Check equations:", "Text",
 CellChangeTimes->{{3.9469812121578503`*^9, 
  3.946981214957429*^9}},ExpressionUUID->"45e14c94-5624-4acb-b8a3-\
0b97a8f82214"],

Cell[CellGroupData[{

Cell[BoxData[{"physeq", "\[IndentingNewLine]", "gaugeeq", \
"\[IndentingNewLine]", "brsteq"}], "Input",
 CellChangeTimes->{{3.9469812181050467`*^9, 3.946981228075254*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"22edcd10-9670-4a54-b04d-b0c7fc3863b2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9469812302755814`*^9, 3.946981771998008*^9, 
  3.9469818128804054`*^9, 3.9469818687894573`*^9, 3.9469819355233593`*^9, 
  3.946982382069882*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"f76c62f2-af42-4f76-bf0c-40b8673ef1a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9469812302755814`*^9, 3.946981771998008*^9, 
  3.9469818128804054`*^9, 3.9469818687894573`*^9, 3.9469819355233593`*^9, 
  3.9469823822228146`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"50e382e3-a9e9-4e7a-9189-a5ee3f4bbac3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9469812302755814`*^9, 3.946981771998008*^9, 
  3.9469818128804054`*^9, 3.9469818687894573`*^9, 3.9469819355233593`*^9, 
  3.9469823822453537`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"47e196ef-a397-4e1d-853f-5e2455f53679"]
}, Open  ]],

Cell["Check short distance limit:", "Text",
 CellChangeTimes->{{3.9469812508333445`*^9, 
  3.9469812626556616`*^9}},ExpressionUUID->"ed64961c-dbd2-40b6-97e7-\
57e617c7ab16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"A", "[", "x", "]"}], ",", 
       RowBox[{"x", "->", "0"}]}], "]"}], "//", "Normal"}], ")"}], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"d", "+", "1"}], "2"], "]"}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", 
       FractionBox[
        RowBox[{"d", "+", "1"}], "2"]]}]], 
    FractionBox["1", 
     SuperscriptBox["x", 
      RowBox[{"d", "-", "1"}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", "\[Xi]"}], 
        RowBox[{"d", "-", "1"}]]}], "x"}], ")"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"B", "[", "x", "]"}], ",", 
       RowBox[{"x", "->", "0"}]}], "]"}], "//", "Normal"}], ")"}], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"d", "+", "1"}], "2"], "]"}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", 
       FractionBox[
        RowBox[{"d", "+", "1"}], "2"]]}]], 
    FractionBox["1", 
     SuperscriptBox["x", 
      RowBox[{"d", "-", "1"}]]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"d", "-", "2"}], 
       RowBox[{"d", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", 
        FractionBox["d", 
         RowBox[{"d", "-", "2"}]]}], ")"}]}], ")"}]}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9469812685741053`*^9, 3.9469813075847607`*^9}, {
  3.9469814099820547`*^9, 3.946981480256562*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"400e5128-b4f2-4bbf-99ff-c66d56f9e736"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946981490781146*^9, 3.94698177594597*^9, 
  3.9469818175109096`*^9, 3.9469818729383807`*^9, 3.9469819390018177`*^9, 
  3.9469823827351294`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"200347e2-2715-4241-8de6-6a554ddd949d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946981490781146*^9, 3.94698177594597*^9, 
  3.9469818175109096`*^9, 3.9469818729383807`*^9, 3.9469819390018177`*^9, 
  3.946982383150215*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"06518a8c-1106-488e-935e-4ac955962057"]
}, Open  ]],

Cell["Check long distance limit:", "Text",
 CellChangeTimes->{{3.946981498764598*^9, 
  3.9469815039347296`*^9}},ExpressionUUID->"3f9dfb34-d1c0-41ba-b0f7-\
2f6e26d80168"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"A", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"B", "[", "x", "]"}]}], ",", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"d1365075-b298-4822-abe2-3a4712f6d8d5"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    103, 11, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.946981564112388*^9, 3.9469817797298837`*^9, 
  3.9469818216423707`*^9, 3.9469818791128845`*^9, 3.9469819424537497`*^9, 
  3.9469823831614275`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"50ce8dce-af3c-4a7e-9611-169cf2f13fdb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946981565188031*^9, 3.9469817812346277`*^9, 
  3.9469818228590884`*^9, 3.9469818804885073`*^9, 3.9469819435046844`*^9, 
  3.946982384113983*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"3245f13d-fdfb-4f7f-8dfc-5afffaa38787"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    104, 12, 30558858158875137585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.946981564112388*^9, 3.9469817797298837`*^9, 
  3.9469818216423707`*^9, 3.9469818791128845`*^9, 3.9469819424537497`*^9, 
  3.946982384113983*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"339538a2-6195-4c81-a082-45ae8c5b5dcc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.946981565188031*^9, 3.9469817812346277`*^9, 
  3.9469818228590884`*^9, 3.9469818804885073`*^9, 3.9469819435046844`*^9, 
  3.9469823841454334`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"d97ae06a-d5c8-48fb-bfea-be977f3eff6b"]
}, Open  ]],

Cell["Check simplification in FY gauge:", "Text",
 CellChangeTimes->{{3.946981592132719*^9, 
  3.946981599229477*^9}},ExpressionUUID->"cf816e09-8c3d-4fa7-9b24-\
e49197a30084"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "x", "]"}], "==", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", "x", "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}]}]]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], "==", "0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9469816037662373`*^9, 3.9469816339563637`*^9}, 
   3.9469816721084003`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"fd0b827f-56a0-48e2-bfd0-8532d531ed8e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946981679128416*^9, 3.946981785683719*^9, 
  3.9469818266232233`*^9, 3.946981887068218*^9, 3.946981949908654*^9, 
  3.946982386106854*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"7d14317c-3047-4634-a9d8-a7a7fcbbe7c7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946981679128416*^9, 3.946981785683719*^9, 
  3.9469818266232233`*^9, 3.946981887068218*^9, 3.946981949908654*^9, 
  3.946982386116846*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f5bd6858-212c-4eb1-a95a-cf286e066a6c"]
}, Open  ]],

Cell["Show final solution:", "Text",
 CellChangeTimes->{{3.9469816875791273`*^9, 
  3.9469816916328726`*^9}},ExpressionUUID->"ec73d067-c287-4a2d-a416-\
b0ca0044766b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.9469816927733803`*^9, 3.9469816951309276`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"a6ab5f43-9d49-4c9b-9cff-7de9ee4ccdda"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"2", " ", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         RowBox[{"Cosh", "[", "x", "]"}]}], "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"3", " ", "x"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        RowBox[{"Csch", "[", "x", "]"}]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"Sinh", "[", "x", "]"}], "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9469816986875553`*^9, 3.946981790996213*^9, 
  3.946981830559008*^9, 3.9469819020158935`*^9, 3.9469819538193493`*^9, 
  3.946982386164754*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"89c5a538-c545-4c1d-b5a5-499842adb1fa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csch", "[", "x", "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcTanh", "[", 
       RowBox[{"Sech", "[", "x", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "x"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Cosh", "[", "x", "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"Sinh", "[", "x", "]"}], "2"], "]"}]}]}], ")"}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.9469816986875553`*^9, 3.946981790996213*^9, 
  3.946981830559008*^9, 3.9469819020158935`*^9, 3.9469819538193493`*^9, 
  3.946982386164754*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"82524c9c-3682-4d64-8717-a9244dfc62fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"d", ",", "A", ",", "B"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946981701218955*^9, 3.9469817081400156`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"0837943b-86dc-45e3-b8ab-887892cdc488"]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1440, 741.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
CellContext->Notebook,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"21025c9a-ecbe-42ba-8198-4736ab3346dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 452, 10, 28, "Input",ExpressionUUID->"b23e1ab8-0dae-4cd6-bb2a-cbc234558d3a"],
Cell[1013, 32, 490, 13, 59, "Text",ExpressionUUID->"932651c9-bdde-334d-bc62-664edae86617"],
Cell[CellGroupData[{
Cell[1528, 49, 165, 3, 66, "Section",ExpressionUUID->"774d5348-755e-4808-b664-f062a2fafaae"],
Cell[CellGroupData[{
Cell[1718, 56, 1094, 37, 49, "Input",ExpressionUUID->"6b7534b5-f176-4bdd-ba17-18783f321b7a"],
Cell[2815, 95, 1006, 27, 32, "Output",ExpressionUUID->"e5b88274-544a-4e42-bb81-2e7bc61e95e4"],
Cell[3824, 124, 1156, 32, 34, "Output",ExpressionUUID->"9701b338-4cea-fe45-a226-d6320d32e7d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5017, 161, 904, 27, 30, "Input",ExpressionUUID->"e10205cb-5c26-4e33-ac8a-8e1539b3c4ac"],
Cell[5924, 190, 1098, 31, 54, "Output",ExpressionUUID->"4acec947-2bd8-e846-93db-6477a64b7ae6"]
}, Open  ]],
Cell[7037, 224, 194, 3, 33, "Text",ExpressionUUID->"d68446b4-a9e8-8147-9829-a9c2bae4c437"],
Cell[CellGroupData[{
Cell[7256, 231, 2004, 59, 125, "Input",ExpressionUUID->"78b47437-fe57-4e1c-88cf-3e84685eec9f"],
Cell[9263, 292, 858, 21, 46, "Output",ExpressionUUID->"2a840cd6-94d3-0e48-91ff-fbdad14a4459"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10158, 318, 203, 3, 53, "Subsection",ExpressionUUID->"2703f7f5-f21b-4aa3-a5fe-953c5f8b02f9"],
Cell[CellGroupData[{
Cell[10386, 325, 323, 7, 28, "Input",ExpressionUUID->"beb5dfa6-1a49-4f85-bf19-60bf740396d6"],
Cell[10712, 334, 2661, 63, 63, "Output",ExpressionUUID->"697451ec-c79d-b742-85d9-049dac381c08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13410, 402, 780, 22, 124, "Input",ExpressionUUID->"fe914e2d-abda-4831-8087-013d20621ca7"],
Cell[14193, 426, 1282, 37, 60, "Output",ExpressionUUID->"7fed6d6e-fa58-1b4a-b269-499b2854dedd"],
Cell[15478, 465, 1441, 43, 62, "Output",ExpressionUUID->"33dd8124-c2eb-1f43-b51d-af73bbb431d9"],
Cell[16922, 510, 1352, 39, 60, "Output",ExpressionUUID->"e5fdff4b-6ece-f443-b827-08f2cc45b35a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[18323, 555, 174, 3, 37, "Subsection",ExpressionUUID->"ff59cf27-3199-41dc-9837-bc858ff85e99"],
Cell[CellGroupData[{
Cell[18522, 562, 295, 6, 28, "Input",ExpressionUUID->"32818ee2-e6db-4f86-bf76-aef519640340"],
Cell[18820, 570, 883, 16, 26, "Message",ExpressionUUID->"51a11920-3915-9f4e-b2c9-3bd2290ce2f7"],
Cell[19706, 588, 689, 9, 32, "Output",ExpressionUUID->"ec1706f1-e092-2f45-a97d-d2b4ba81480d"]
}, Open  ]],
Cell[20410, 600, 192, 3, 33, "Text",ExpressionUUID->"c0a6a0b0-bc77-4101-8dbb-d95aeac6ad17"],
Cell[CellGroupData[{
Cell[20627, 607, 362, 8, 47, "Input",ExpressionUUID->"f9273805-c3a9-45d4-979c-5b14a17dc029"],
Cell[20992, 617, 892, 16, 26, "Message",ExpressionUUID->"0741b698-8c59-5a47-8924-c2c8497acba2"],
Cell[21887, 635, 673, 9, 32, "Output",ExpressionUUID->"660d5ad3-00d0-1640-b440-18e879365b77"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[22621, 651, 163, 3, 52, "Section",ExpressionUUID->"b548fdd7-b473-446c-b240-ea0f3d51ef22"],
Cell[22787, 656, 249, 6, 33, "Text",ExpressionUUID->"6639a289-329a-8245-b040-f714eaae4b42"],
Cell[CellGroupData[{
Cell[23061, 666, 5673, 170, 208, "Input",ExpressionUUID->"9d3b6cf4-4c46-47fe-8d0b-aabcc50c1e40"],
Cell[28737, 838, 1675, 45, 50, "Output",ExpressionUUID->"ee222798-abd4-3144-9c02-2002958c87ae"],
Cell[30415, 885, 1660, 44, 50, "Output",ExpressionUUID->"9628cc10-7949-be4f-a4c9-8832bcb8da11"],
Cell[32078, 931, 1672, 48, 46, "Output",ExpressionUUID->"0b322e09-56f9-8849-aa01-40698d1ea3f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33787, 984, 284, 5, 28, "Input",ExpressionUUID->"02275290-ee4a-47f3-a5af-cb19a0b6bb19"],
Cell[34074, 991, 2238, 53, 46, "Output",ExpressionUUID->"8706eee1-ae9d-6d44-ab56-b6cb83d6b02a"]
}, Open  ]],
Cell[36327, 1047, 165, 3, 33, "Text",ExpressionUUID->"c3ca62dd-f7c0-2648-b148-6e5f57ad0bf1"],
Cell[CellGroupData[{
Cell[36517, 1054, 1693, 47, 87, "Input",ExpressionUUID->"91bb58dd-db21-48cb-890e-2050dd6bc7eb"],
Cell[38213, 1103, 2378, 56, 63, "Output",ExpressionUUID->"d8982c75-ad3d-2245-873a-45a624f23c53"]
}, Open  ]],
Cell[40606, 1162, 171, 3, 33, "Text",ExpressionUUID->"eeb2876b-6849-294b-b218-6893e8865675"],
Cell[CellGroupData[{
Cell[40802, 1169, 413, 7, 28, "Input",ExpressionUUID->"c05b34c4-1348-43d1-8a9d-afbf90c63c4f"],
Cell[41218, 1178, 2156, 51, 46, "Output",ExpressionUUID->"b4509e35-13a3-5741-9014-58d709c4627a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43411, 1234, 361, 11, 56, "Subsection",ExpressionUUID->"4b950fbe-1622-4728-be9c-d3b9b8e23a48"],
Cell[CellGroupData[{
Cell[43797, 1249, 686, 16, 83, "Input",ExpressionUUID->"a1ec81dd-a20a-48c2-947a-2ba3829eca13"],
Cell[44486, 1267, 1205, 25, 32, "Output",ExpressionUUID->"46644719-7bc5-49d5-8951-d630ff86607d"],
Cell[45694, 1294, 1660, 42, 62, "Output",ExpressionUUID->"b98e2f14-fb1e-4590-ac11-a53d9814ad88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47391, 1341, 573, 18, 28, "Input",ExpressionUUID->"e2db0c33-2ea5-4b7a-8763-5cf59f71480d"],
Cell[47967, 1361, 1157, 29, 62, "Output",ExpressionUUID->"89cc975b-3be9-4ca3-be3a-b3e438589266"]
}, Open  ]],
Cell[49139, 1393, 179, 3, 33, "Text",ExpressionUUID->"f6ca2c96-a75a-df4f-bc22-42b89402fad2"],
Cell[CellGroupData[{
Cell[49343, 1400, 252, 3, 66, "Input",ExpressionUUID->"307d130b-f07d-49bb-8b3f-251385cf8c38"],
Cell[49598, 1405, 707, 10, 32, "Output",ExpressionUUID->"4926b008-44ac-465f-bb24-498f088a5c6c"],
Cell[50308, 1417, 707, 10, 32, "Output",ExpressionUUID->"430c0c2f-f4ef-4c67-851c-7558c3bce063"],
Cell[51018, 1429, 707, 10, 32, "Output",ExpressionUUID->"03e861fc-8fa9-41ba-b653-2b2c4f77994a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51762, 1444, 260, 4, 47, "Input",ExpressionUUID->"fa4d80bb-2f6e-4f1d-b661-9793d128c2b6"],
Cell[52025, 1450, 2085, 62, 62, "Output",ExpressionUUID->"d07e9556-46f2-4e0c-8cf2-f23b208a0f38"],
Cell[54113, 1514, 1149, 29, 62, "Output",ExpressionUUID->"f52ba03d-f006-4a20-aca4-137908613c56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55299, 1548, 424, 10, 47, "Input",ExpressionUUID->"c9e03b16-25ae-45d8-97e8-998d4ba23f8d"],
Cell[55726, 1560, 1545, 41, 46, "Output",ExpressionUUID->"78d52972-a4bd-44eb-a139-e8673970f0f9"],
Cell[57274, 1603, 1344, 35, 44, "Output",ExpressionUUID->"2c3a2041-772f-46c6-9a4f-0792be71bc4c"]
}, Open  ]],
Cell[58633, 1641, 256, 6, 33, "Text",ExpressionUUID->"b7de5f1d-2918-4e3a-8f47-c599e12e66b5"],
Cell[CellGroupData[{
Cell[58914, 1651, 601, 14, 104, "Input",ExpressionUUID->"f4d02807-2896-4c8f-b14a-4ba1a0f6abfd"],
Cell[59518, 1667, 1842, 53, 62, "Output",ExpressionUUID->"89058489-dfbc-419b-baf0-6d7a4e365202"],
Cell[61363, 1722, 921, 21, 54, "Output",ExpressionUUID->"23f74502-f911-415c-bc87-4592c96cb225"],
Cell[62287, 1745, 2271, 62, 81, "Output",ExpressionUUID->"0a425f93-7c98-42dc-9ddf-562e98628819"],
Cell[64561, 1809, 853, 19, 44, "Output",ExpressionUUID->"894e92ad-c93e-4a2e-ba6a-67d2fea5fa5e"]
}, Open  ]],
Cell[65429, 1831, 263, 6, 33, "Text",ExpressionUUID->"5eedafc5-9672-49b9-ac65-23b5a02e2ed7"],
Cell[CellGroupData[{
Cell[65717, 1841, 566, 14, 49, "Input",ExpressionUUID->"e03d8b23-d24a-4ac1-9f49-818101697ab4"],
Cell[66286, 1857, 723, 14, 26, "Message",ExpressionUUID->"4594afc3-47e9-4cc3-a482-cc2f86876a5f"],
Cell[67012, 1873, 544, 8, 32, "Output",ExpressionUUID->"b4be3644-b855-4762-bf9e-7f8380251fd1"],
Cell[67559, 1883, 723, 14, 26, "Message",ExpressionUUID->"a9d900b8-e7d1-4095-adb9-8512f5c64103"],
Cell[68285, 1899, 512, 7, 32, "Output",ExpressionUUID->"11a5e459-abba-43ee-9d1a-4239dffd86d2"]
}, Open  ]],
Cell[68812, 1909, 219, 5, 33, "Text",ExpressionUUID->"56127df9-d0a6-4948-8d46-530dd66d4bca"],
Cell[CellGroupData[{
Cell[69056, 1918, 577, 15, 68, "Input",ExpressionUUID->"867fed24-5033-43fc-9919-a61f266cdb79"],
Cell[69636, 1935, 668, 13, 26, "Message",ExpressionUUID->"c3b10d4e-fc48-43e9-8fab-51a69903e9f0"],
Cell[70307, 1950, 463, 6, 32, "Output",ExpressionUUID->"826877e1-2eb8-483e-9738-afcb00778f18"],
Cell[70773, 1958, 670, 13, 26, "Message",ExpressionUUID->"3bc12d82-9043-4e52-a266-7385893f6b58"],
Cell[71446, 1973, 461, 6, 32, "Output",ExpressionUUID->"eb3b15b2-2577-4d8b-9104-438c6682586a"]
}, Open  ]],
Cell[71922, 1982, 335, 7, 33, "Text",ExpressionUUID->"eba67fd5-4d41-499f-a000-aa771a5c9a47"],
Cell[CellGroupData[{
Cell[72282, 1993, 257, 4, 47, "Input",ExpressionUUID->"2c15c0a2-ba18-473f-b754-9e9c23305ffe"],
Cell[72542, 1999, 1114, 31, 62, "Output",ExpressionUUID->"5279cf30-b15b-4bd9-b1f1-ee9c059797ea"],
Cell[73659, 2032, 461, 6, 32, "Output",ExpressionUUID->"6a0151e4-bc9f-4f65-b010-c87a93fa5f5a"]
}, Open  ]],
Cell[74135, 2041, 269, 5, 28, "Input",ExpressionUUID->"80f5cb8a-5fce-49c6-b70c-d76b4c5238ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[74441, 2051, 171, 3, 37, "Subsection",ExpressionUUID->"3cab9971-5462-4e9a-848d-0a1e465bd41b"],
Cell[CellGroupData[{
Cell[74637, 2058, 170, 3, 28, "Input",ExpressionUUID->"bc782f33-48bd-4425-8b26-1d32ec0a8021"],
Cell[74810, 2063, 1696, 44, 46, "Output",ExpressionUUID->"ad7b7e91-26f5-eb4b-accd-fc3c3dd5f418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76543, 2112, 183, 3, 43, "Subsubsection",ExpressionUUID->"7ba3cae9-959b-4610-b937-9926fbf13168"],
Cell[CellGroupData[{
Cell[76751, 2119, 1059, 33, 61, "Input",ExpressionUUID->"3cc7467f-815d-4b7a-86a5-606dbf7458b4"],
Cell[77813, 2154, 1614, 44, 46, "Output",ExpressionUUID->"8ee94088-0f3a-c04c-8e99-545fc162a9e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79464, 2203, 2424, 77, 237, "Input",ExpressionUUID->"74c7046f-da42-4d60-bfb4-2a9ed3ed861e"],
Cell[81891, 2282, 607, 10, 32, "Output",ExpressionUUID->"d68597a2-70d6-fe47-bb8d-99eac51b1fc4"],
Cell[82501, 2294, 1493, 41, 62, "Output",ExpressionUUID->"7f346fee-96a7-4f48-a201-21ee80ff313c"],
Cell[83997, 2337, 1040, 25, 46, "Output",ExpressionUUID->"3192526c-5f89-eb44-aac2-aeac711c555a"]
}, Open  ]],
Cell[85052, 2365, 3934, 124, 241, "Input",ExpressionUUID->"a4c1508c-8233-ca47-a21a-b1e161465b6c"],
Cell[88989, 2491, 4078, 106, 132, "Input",ExpressionUUID->"031d712d-8678-4ae4-b100-406d78fd202c"],
Cell[CellGroupData[{
Cell[93092, 2601, 226, 4, 28, "Input",ExpressionUUID->"4791c0fd-cab8-2942-a63b-9f7aa6ddff66"],
Cell[93321, 2607, 4980, 153, 138, "Output",ExpressionUUID->"ab10720c-2fba-e04d-9d34-2c49d2e03f69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98338, 2765, 394, 9, 28, "Input",ExpressionUUID->"35c2f59e-f5e0-234f-9cf3-aabda481950c"],
Cell[98735, 2776, 9507, 261, 313, "Output",ExpressionUUID->"e89cd5b0-faa4-e649-a8e4-03c082f5ba27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108279, 3042, 1220, 26, 49, "Input",ExpressionUUID->"95cf8c2a-c201-9b4c-81c4-9f0a16e55089"],
Cell[109502, 3070, 555, 14, 32, "Output",ExpressionUUID->"35c0c6c3-0e29-ac4c-90dd-d86314b13d6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110094, 3089, 311, 6, 47, "Input",ExpressionUUID->"94508bef-b525-c44a-9c08-060967a34520"],
Cell[110408, 3097, 4884, 152, 138, "Output",ExpressionUUID->"c486cfe6-6449-594f-89c1-985971232b1b"],
Cell[115295, 3251, 19447, 517, 617, "Output",ExpressionUUID->"fbf879c7-0581-fc41-8cc8-eb9b3620639a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134779, 3773, 425, 12, 47, "Input",ExpressionUUID->"9f9cc101-7d84-3c4c-ba32-25166a751fa4"],
Cell[135207, 3787, 2203, 64, 80, "Output",ExpressionUUID->"2f40c34a-30f4-f348-8978-9f5a3e3689d1"],
Cell[137413, 3853, 2066, 61, 73, "Output",ExpressionUUID->"9299f6de-066d-ed4f-a205-6aa30b7eea04"]
}, Open  ]],
Cell[139494, 3917, 256, 6, 33, "Text",ExpressionUUID->"c24682ee-97e4-864c-9c14-7c6864e5478d"],
Cell[CellGroupData[{
Cell[139775, 3927, 562, 15, 66, "Input",ExpressionUUID->"295b0a57-2202-1546-8d72-f307c99e8038"],
Cell[140340, 3944, 3785, 109, 80, "Output",ExpressionUUID->"04325a3b-a17f-8e4a-b486-e9cbdc4c2a56"],
Cell[144128, 4055, 2968, 87, 73, "Output",ExpressionUUID->"7127931f-0b89-0a46-85df-c18ce9afa89f"]
}, Open  ]],
Cell[147111, 4145, 198, 3, 33, "Text",ExpressionUUID->"7d64c9a7-21f0-b446-ba32-4d06df423c90"],
Cell[CellGroupData[{
Cell[147334, 4152, 945, 26, 49, "Input",ExpressionUUID->"e318c468-3132-ac46-90e9-72f7abf07ce9"],
Cell[148282, 4180, 434, 10, 26, "Message",ExpressionUUID->"aa53d2d5-aa7c-d047-9c19-f203f07e6619"],
Cell[148719, 4192, 436, 10, 26, "Message",ExpressionUUID->"cd6c222d-2bf0-dd43-b623-6dd3226302ae"],
Cell[149158, 4204, 436, 10, 26, "Message",ExpressionUUID->"cdc6f7d9-7e10-cc48-90c4-85f162fc2dea"],
Cell[149597, 4216, 525, 11, 26, "Message",ExpressionUUID->"e29182e1-fe8b-5f42-935f-cd4e65f49426"],
Cell[150125, 4229, 681, 17, 32, "Output",ExpressionUUID->"5dfd98d7-61dc-8a48-a249-0bd4249cca8a"]
}, Open  ]],
Cell[150821, 4249, 280, 6, 33, "Text",ExpressionUUID->"5e21cc1e-1e69-594d-ad11-3a98ac24af46"],
Cell[CellGroupData[{
Cell[151126, 4259, 962, 27, 68, "Input",ExpressionUUID->"3b93074a-b84c-a443-b798-b71c83480bfa"],
Cell[152091, 4288, 408, 10, 26, "Message",ExpressionUUID->"c8f7f546-2037-f84e-b8e1-c883c78252c5"],
Cell[152502, 4300, 410, 10, 26, "Message",ExpressionUUID->"08931fcb-4f37-1141-b93d-be8ea1e53f6a"],
Cell[152915, 4312, 410, 10, 26, "Message",ExpressionUUID->"88b92c3c-09ba-364a-a7fb-b78be68caff1"],
Cell[153328, 4324, 502, 11, 26, "Message",ExpressionUUID->"bfd2ab9f-e873-dc49-96b3-85bf890ad305"],
Cell[153833, 4337, 640, 17, 41, "Output",ExpressionUUID->"ccdb4070-5eef-1b45-87d1-4c27ea162415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154510, 4359, 243, 5, 47, "Input",ExpressionUUID->"ee020b03-42a4-ab4e-89b5-574e5ffcae7a"],
Cell[154756, 4366, 4430, 133, 123, "Output",ExpressionUUID->"c909b93b-510b-ac40-813b-e550300d3459"],
Cell[159189, 4501, 20330, 555, 566, "Output",ExpressionUUID->"169f6aaf-7974-9b45-bed6-24c1d7391ecc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179556, 5061, 722, 15, 85, "Input",ExpressionUUID->"2b566c3a-ee22-f041-a3e4-381b9a0fcdbc"],
Cell[180281, 5078, 1241, 35, 49, "Output",ExpressionUUID->"aae831c8-fd28-3846-8dfd-7054eca72532"],
Cell[181525, 5115, 2126, 58, 67, "Output",ExpressionUUID->"8ef5ce07-bea0-5743-895a-fd9ac319d5ca"]
}, Open  ]],
Cell[183666, 5176, 405, 8, 28, "Input",ExpressionUUID->"892594b9-402c-43b7-a692-c95bb5b8e868"]
}, Closed]],
Cell[CellGroupData[{
Cell[184108, 5189, 225, 4, 35, "Subsubsection",ExpressionUUID->"64a71c70-f643-4598-b535-f116ad0b4e18"],
Cell[184336, 5195, 668, 10, 28, "Input",ExpressionUUID->"a8649646-ed6a-4860-9123-45d4384cfe4f"],
Cell[CellGroupData[{
Cell[185029, 5209, 407, 9, 28, "Input",ExpressionUUID->"c2b189ba-4d97-493f-aee9-621b98fe14aa"],
Cell[185439, 5220, 2119, 56, 47, "Output",ExpressionUUID->"958a9230-191e-4470-89a2-98c6b87ca3f0"]
}, Open  ]],
Cell[187573, 5279, 182, 3, 33, "Text",ExpressionUUID->"ad21815c-2528-794c-92c9-110cce3abf60"],
Cell[CellGroupData[{
Cell[187780, 5286, 1253, 32, 104, "Input",ExpressionUUID->"e392dab6-421a-4e6f-9d88-d002af443c03"],
Cell[189036, 5320, 561, 8, 32, "Output",ExpressionUUID->"f28efa39-d812-4ab3-b4ad-23f9e823c225"],
Cell[189600, 5330, 559, 8, 32, "Output",ExpressionUUID->"b8f0d82b-d218-4912-bdba-7305686feccd"],
Cell[190162, 5340, 561, 8, 32, "Output",ExpressionUUID->"7e33d84c-5f93-4254-a50a-23543daa958f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190760, 5353, 260, 4, 47, "Input",ExpressionUUID->"e5373798-33e5-496d-89a3-e550f51ef881"],
Cell[191023, 5359, 2229, 59, 70, "Output",ExpressionUUID->"22d6d332-1eb3-415d-8f0d-18506545156d"],
Cell[193255, 5420, 1751, 46, 47, "Output",ExpressionUUID->"ea1bffd2-496e-412e-bb91-6d0a27108f52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195043, 5471, 544, 14, 47, "Input",ExpressionUUID->"7387217b-cb4c-4319-9b6f-446ee83eeedf"],
Cell[195590, 5487, 1318, 33, 51, "Output",ExpressionUUID->"4cf16b39-07b9-4637-836d-a64cfda78c25"],
Cell[196911, 5522, 1321, 33, 51, "Output",ExpressionUUID->"740b9dab-cf0c-4b98-b8e1-ddb3244c2e62"]
}, Open  ]],
Cell[198247, 5558, 343, 7, 33, "Text",ExpressionUUID->"d65a03b1-fc4c-4555-9e03-9b108ea03761"],
Cell[CellGroupData[{
Cell[198615, 5569, 1001, 23, 30, "Input",ExpressionUUID->"3482769e-ba37-4f59-ba02-d96e96e61157"],
Cell[199619, 5594, 762, 16, 49, "Output",ExpressionUUID->"f4a31f9e-4e41-40a1-80ae-d0f2f8f43545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200418, 5615, 490, 13, 47, "Input",ExpressionUUID->"b7f62068-f0ef-4503-b959-21d8062178e0"],
Cell[200911, 5630, 769, 19, 47, "Output",ExpressionUUID->"cca59d4e-0f74-4149-b51c-dac964a39979"],
Cell[201683, 5651, 796, 20, 47, "Output",ExpressionUUID->"54f13467-d8a9-4dc6-a69a-ddd49be7d036"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202516, 5676, 443, 12, 49, "Input",ExpressionUUID->"783314d2-6b86-49b9-96de-5e4bb453c82d"],
Cell[202962, 5690, 604, 12, 26, "Message",ExpressionUUID->"1d6c9be7-4854-4d02-97f3-45e725c89c15"],
Cell[203569, 5704, 420, 6, 32, "Output",ExpressionUUID->"8c460a1f-6c09-4989-8361-aa8590bd1b6c"],
Cell[203992, 5712, 604, 12, 26, "Message",ExpressionUUID->"86682624-457b-4689-9007-cdbcb6a526a5"],
Cell[204599, 5726, 390, 5, 32, "Output",ExpressionUUID->"cd0decda-4b38-4889-ad61-c3f62753349d"]
}, Open  ]],
Cell[205004, 5734, 927, 27, 45, "Text",ExpressionUUID->"fca9995d-8e8e-43c5-9275-0978f7c816e7"],
Cell[CellGroupData[{
Cell[205956, 5765, 932, 20, 68, "Input",ExpressionUUID->"37a270f2-7001-47ad-a2fb-8338393ae225"],
Cell[206891, 5787, 700, 14, 26, "Message",ExpressionUUID->"48dd9413-aa3e-490b-98fe-08cee6be28da"],
Cell[207594, 5803, 492, 7, 32, "Output",ExpressionUUID->"c7bb93ad-c01e-48b5-bd59-a750d54b62e2"],
Cell[208089, 5812, 701, 14, 26, "Message",ExpressionUUID->"eb36207c-c47e-4791-9823-f6e3ba8f7385"],
Cell[208793, 5828, 494, 7, 32, "Output",ExpressionUUID->"b264de78-2a55-4041-8bde-764aa3c8fdbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209324, 5840, 258, 4, 47, "Input",ExpressionUUID->"587f5f95-5e54-4797-8d31-6571cb7de4af"],
Cell[209585, 5846, 2009, 54, 47, "Output",ExpressionUUID->"2e9c6521-4971-4431-8258-e25d5b0c4323"],
Cell[211597, 5902, 1729, 47, 47, "Output",ExpressionUUID->"e6ab92bf-3d88-4271-b4a0-c1c7a465c49d"]
}, Open  ]],
Cell[213341, 5952, 429, 8, 28, "Input",ExpressionUUID->"91f4c562-bc98-4924-9f58-d0e0f3fde1b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[213807, 5965, 201, 3, 35, "Subsubsection",ExpressionUUID->"285d836e-ada3-45d1-af8b-05338c61450e"],
Cell[214011, 5970, 166, 3, 33, "Text",ExpressionUUID->"6aa1b229-3376-ad45-9190-5a3b989e9b4f"],
Cell[214180, 5975, 221, 4, 28, "Input",ExpressionUUID->"273c7bb2-b149-4b03-950c-0660b1925472"],
Cell[214404, 5981, 9889, 301, 387, "Input",ExpressionUUID->"613f9ac8-e024-4b7a-9b14-57c4f4504c76"],
Cell[224296, 6284, 160, 3, 33, "Text",ExpressionUUID->"fa9be5bf-9139-d748-96a0-d8c839d6679e"],
Cell[224459, 6289, 419, 7, 28, "Input",ExpressionUUID->"44314343-8e3e-4190-9cef-70669bff7252"],
Cell[224881, 6298, 943, 26, 47, "Input",ExpressionUUID->"7e599949-c9b4-4cd1-9446-d703f6a39d80"],
Cell[225827, 6326, 160, 3, 33, "Text",ExpressionUUID->"45e14c94-5624-4acb-b8a3-0b97a8f82214"],
Cell[CellGroupData[{
Cell[226012, 6333, 250, 3, 66, "Input",ExpressionUUID->"22edcd10-9670-4a54-b04d-b0c7fc3863b2"],
Cell[226265, 6338, 273, 4, 32, "Output",ExpressionUUID->"f76c62f2-af42-4f76-bf0c-40b8673ef1a8"],
Cell[226541, 6344, 275, 4, 32, "Output",ExpressionUUID->"50e382e3-a9e9-4e7a-9189-a5ee3f4bbac3"],
Cell[226819, 6350, 279, 5, 32, "Output",ExpressionUUID->"47e196ef-a397-4e1d-853f-5e2455f53679"]
}, Open  ]],
Cell[227113, 6358, 173, 3, 33, "Text",ExpressionUUID->"ed64961c-dbd2-40b6-97e7-57e617c7ab16"],
Cell[CellGroupData[{
Cell[227311, 6365, 1774, 61, 122, "Input",ExpressionUUID->"400e5128-b4f2-4bbf-99ff-c66d56f9e736"],
Cell[229088, 6428, 279, 5, 32, "Output",ExpressionUUID->"200347e2-2715-4241-8de6-6a554ddd949d"],
Cell[229370, 6435, 277, 5, 32, "Output",ExpressionUUID->"06518a8c-1106-488e-935e-4ac955962057"]
}, Open  ]],
Cell[229662, 6443, 170, 3, 33, "Text",ExpressionUUID->"3f9dfb34-d1c0-41ba-b0f7-2f6e26d80168"],
Cell[CellGroupData[{
Cell[229857, 6450, 447, 13, 49, "Input",ExpressionUUID->"d1365075-b298-4822-abe2-3a4712f6d8d5"],
Cell[230307, 6465, 488, 11, 26, "Message",ExpressionUUID->"50ce8dce-af3c-4a7e-9611-169cf2f13fdb"],
Cell[230798, 6478, 277, 5, 32, "Output",ExpressionUUID->"3245f13d-fdfb-4f7f-8dfc-5afffaa38787"],
Cell[231078, 6485, 486, 11, 26, "Message",ExpressionUUID->"339538a2-6195-4c81-a082-45ae8c5b5dcc"],
Cell[231567, 6498, 279, 5, 32, "Output",ExpressionUUID->"d97ae06a-d5c8-48fb-bfea-be977f3eff6b"]
}, Open  ]],
Cell[231861, 6506, 175, 3, 33, "Text",ExpressionUUID->"cf816e09-8c3d-4fa7-9b24-e49197a30084"],
Cell[CellGroupData[{
Cell[232061, 6513, 1313, 43, 143, "Input",ExpressionUUID->"fd0b827f-56a0-48e2-bfd0-8532d531ed8e"],
Cell[233377, 6558, 274, 5, 32, "Output",ExpressionUUID->"7d14317c-3047-4634-a9d8-a7a7fcbbe7c7"],
Cell[233654, 6565, 274, 5, 32, "Output",ExpressionUUID->"f5bd6858-212c-4eb1-a95a-cf286e066a6c"]
}, Open  ]],
Cell[233943, 6573, 166, 3, 33, "Text",ExpressionUUID->"ec73d067-c287-4a2d-a416-b0ca0044766b"],
Cell[CellGroupData[{
Cell[234134, 6580, 264, 5, 47, "Input",ExpressionUUID->"a6ab5f43-9d49-4c9b-9cff-7de9ee4ccdda"],
Cell[234401, 6587, 1396, 41, 47, "Output",ExpressionUUID->"89c5a538-c545-4c1d-b5a5-499842adb1fa"],
Cell[235800, 6630, 951, 28, 55, "Output",ExpressionUUID->"82524c9c-3682-4d64-8717-a9244dfc62fa"]
}, Open  ]],
Cell[236766, 6661, 261, 6, 28, "Input",ExpressionUUID->"0837943b-86dc-45e3-b8ab-887892cdc488"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/d_odd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    146558,       4159]
NotebookOptionsPosition[    129686,       3878]
NotebookOutlinePosition[    130111,       3895]
CellTagsIndexPosition[    130068,       3892]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Set-up", "Section",
 CellChangeTimes->{
  3.942742032248076*^9},ExpressionUUID->"b2cd8dc4-e640-46ac-9ce9-\
10148b9d118c"],

Cell["\<\
1 and 2 in the names of the functions correspond to the coefficients of the \
\[Theta] functions, ie \[Theta](z-z1) and \[Theta](z1-z)\
\>", "Text",
 CellChangeTimes->{
  3.969104139560137*^9},ExpressionUUID->"0f5afe64-5877-8941-854b-\
63889dfd6475"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ggh1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", " ", "z1"}], ")"}], 
         FractionBox["d", "2"]]}], 
       RowBox[{"BesselI", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         RowBox[{"p", " ", "z1"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         RowBox[{"p", " ", "z"}]}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ggh2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", " ", "z1"}], ")"}], 
         FractionBox["d", "2"]]}], 
       RowBox[{"BesselI", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         RowBox[{"p", " ", "z"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{
         FractionBox["d", "2"], ",", 
         RowBox[{"p", " ", "z1"}]}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.942743904518136*^9, 3.9427440043585253`*^9, {3.942745803478636*^9, 
   3.942745803593791*^9}, {3.9427504010751324`*^9, 3.942750401160039*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"907b8282-4c5a-4a82-ba4b-ff37357be2a1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve for B (and then C2)", "Chapter",
 CellChangeTimes->{{3.9427420566458497`*^9, 
  3.942742076780178*^9}},ExpressionUUID->"373f2c96-9d05-49d6-beb6-\
703a0e048aa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "RHS1", ",", "RHS2", ",", "PI1", ",", "PI2", ",", "c11", ",", "c12", ",", 
    "c21", ",", "c22"}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"d005cd86-e2cc-4053-8a79-927e6c3863c2"],

Cell["\<\
We construct the solution by adding to the homogeneous solutions a particular \
integral. At the end we check explicitly that the solution constructed \
satisfies the equation.\
\>", "Text",
 CellChangeTimes->{{3.9691043020714664`*^9, 3.9691043060205994`*^9}, {
  3.969104337464241*^9, 
  3.9691043518547745`*^9}},ExpressionUUID->"adeee00d-2d7d-ef47-8040-\
ba5ce32e4ece"],

Cell[CellGroupData[{

Cell["z>z1", "Section",
 CellChangeTimes->{{3.9427420880124197`*^9, 
  3.9427420893277984`*^9}},ExpressionUUID->"64a23c53-edfd-4eae-9614-\
bb2985a4b49f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", ">", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHS1", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", "1"}], ")"}], 
        SuperscriptBox["p", "2"], 
        RowBox[{"Ggh1", "[", 
         RowBox[{"z", ",", "z1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        FractionBox["1", "z"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh1", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}]}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PI1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DSolveValue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             RowBox[{
              RowBox[{"b1", "''"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
             RowBox[{
              RowBox[{"b1", "'"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["p", "2"], 
             RowBox[{"b1", "[", "z", "]"}]}]}], "==", 
           RowBox[{"RHS1", "[", "z", "]"}]}], ",", 
          RowBox[{"b1", "[", "z", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         TemplateBox[{"1"},
          "C"], "->", "0"}]}], "/.", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], "->", "0"}]}], "//", "TrigToExp"}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c11", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselK", "[", 
         RowBox[{
          FractionBox["d", "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"c12", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselI", "[", 
         RowBox[{
          FractionBox["d", "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{"PI1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"b1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"b1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], 
       SuperscriptBox["p", "2"], 
       RowBox[{"b1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
     RowBox[{"RHS1", "[", "z", "]"}]}], "//", "TrigToExp"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"d355df01-b765-44b7-9772-b964d3f67312"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.94274210765021*^9, 3.9427436814980154`*^9, 
  3.9427439148394403`*^9, 3.942744063043701*^9, 3.9427448937559013`*^9, 
  3.942745812128298*^9, 3.9427502829776826`*^9, 3.9427504086152873`*^9, 
  3.9442351116716757`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"6c42a0b6-210b-46f0-ae17-5127ef067f17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["z<z1", "Section",
 CellChangeTimes->{{3.9427421129577513`*^9, 
  3.9427421149375734`*^9}},ExpressionUUID->"edcc0df0-604b-4c8d-a6e0-\
78091490b400"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", "<", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHS2", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", "1"}], ")"}], 
        SuperscriptBox["p", "2"], 
        RowBox[{"Ggh2", "[", 
         RowBox[{"z", ",", "z1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        FractionBox["1", "z"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh2", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}]}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PI2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DSolveValue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             RowBox[{
              RowBox[{"b2", "''"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
             RowBox[{
              RowBox[{"b2", "'"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["p", "2"], 
             RowBox[{"b2", "[", "z", "]"}]}]}], "==", 
           RowBox[{"RHS2", "[", "z", "]"}]}], ",", 
          RowBox[{"b2", "[", "z", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         TemplateBox[{"1"},
          "C"], "->", "0"}]}], "/.", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], "->", "0"}]}], "//", "TrigToExp"}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c21", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselK", "[", 
         RowBox[{
          FractionBox["d", "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"c22", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselI", "[", 
         RowBox[{
          FractionBox["d", "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{"PI2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"b2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"b2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], 
       SuperscriptBox["p", "2"], 
       RowBox[{"b2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
     RowBox[{"RHS2", "[", "z", "]"}]}], "//", "TrigToExp"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"73c30a38-72bf-435a-8226-a1c15d9bf135"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427421242127533`*^9, 3.942743683738429*^9, 
  3.9427439191883492`*^9, 3.94274406866833*^9, 3.9427449111991963`*^9, 
  3.942745816255582*^9, 3.9427502874651656`*^9, 3.9427504110864925`*^9, 
  3.9442351138851757`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"dfece565-077b-485c-913e-5d4890d53223"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing coefficients", "Section",
 CellChangeTimes->{
  3.942742133318308*^9},ExpressionUUID->"b1d0ea4e-ae6a-49cb-9888-\
eadb9901d1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"c4891aad-ee12-4065-a99d-6c37dee9e357"],

Cell[CellGroupData[{

Cell["Limits", "Subsection",
 CellChangeTimes->{{3.942742148660777*^9, 
  3.942742149562764*^9}},ExpressionUUID->"f8cca54d-e6ee-4a72-85f9-\
74a590a9d222"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"b1", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"b2", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"99e9e011-5201-4eed-a6a4-1311e7373f21"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    17, 1, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427421552421865`*^9, 3.942743683793585*^9, 
  3.942743919218474*^9, 3.942744068700985*^9, 3.942744911244194*^9, 
  3.942745816287325*^9, 3.942750287515199*^9, 3.9427504111052074`*^9, 
  3.9442351139539566`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b85de9ee-ed1d-4601-abb0-7510763f3546"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c12", "[", "z1", "]"}], " ", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.9427421560978155`*^9, 3.942743684698227*^9, 
  3.9427439205132647`*^9, 3.942744070894551*^9, 3.9427449130588017`*^9, 
  3.942745817703419*^9, 3.9427502893651085`*^9, 3.9427504122452946`*^9, 
  3.944235114675889*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f3daaffe-1763-401c-8ba5-4630da83b08f"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    18, 2, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427421552421865`*^9, 3.942743683793585*^9, 
  3.942743919218474*^9, 3.942744068700985*^9, 3.942744911244194*^9, 
  3.942745816287325*^9, 3.942750287515199*^9, 3.9427504111052074`*^9, 
  3.944235114675889*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"90c7715c-2263-438d-bc1e-ef3723d4f0d6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   RowBox[{"c21", "[", "z1", "]"}]}], 
  SuperscriptBox["p", 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.9427421560978155`*^9, 3.942743684698227*^9, 
  3.9427439205132647`*^9, 3.942744070894551*^9, 3.9427449130588017`*^9, 
  3.942745817703419*^9, 3.9427502893651085`*^9, 3.9427504122452946`*^9, 
  3.94423511539929*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8aa1ba1a-836b-456d-ba32-deea7d94817d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c12", "[", "z1_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c21", "[", "z1_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"b1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"b2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"835f8b73-83d3-493b-9d4f-28c4b35e64e7"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    21, 3, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742177337652*^9, 3.9427436854585247`*^9, 
  3.9427439215732126`*^9, 3.9427440756882963`*^9, 3.9427449167740526`*^9, 
  3.942745818505059*^9, 3.9427502906452947`*^9, 3.9427504132198143`*^9, 
  3.944235115430543*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"f7349637-fcd8-49aa-8be6-0d9d286ea75d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742177457646*^9, 3.9427436855730934`*^9, 
  3.942743921678492*^9, 3.942744076178434*^9, 3.9427449171187963`*^9, 
  3.94274581879792*^9, 3.9427502909448733`*^9, 3.9427504134548764`*^9, 
  3.944235115557245*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"75a24c65-c8b8-413e-b741-5384b5d6e776"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    22, 4, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742177337652*^9, 3.9427436854585247`*^9, 
  3.9427439215732126`*^9, 3.9427440756882963`*^9, 3.9427449167740526`*^9, 
  3.942745818505059*^9, 3.9427502906452947`*^9, 3.9427504132198143`*^9, 
  3.944235115557245*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"a673e9d7-9049-4587-bbe0-d11e2b63e5b4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742177457646*^9, 3.9427436855730934`*^9, 
  3.942743921678492*^9, 3.942744076178434*^9, 3.9427449171187963`*^9, 
  3.94274581879792*^9, 3.9427502909448733`*^9, 3.9427504134548764`*^9, 
  3.9442351157297397`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"f0597a08-7906-48db-9431-12f216ae8867"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuity", "Subsection",
 CellChangeTimes->{{3.9427421878279448`*^9, 
  3.9427421903783493`*^9}},ExpressionUUID->"b8c803e6-307d-4ad8-be90-\
e1b3f20fc718"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c11", "[", "z1_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SolveValues", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b1", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "==", 
          RowBox[{"b2", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}]}], ",", 
         RowBox[{"c11", "[", "z1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"25c0448a-7250-436d-803b-7fa81d14a33c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jump discontinuity of the derivative", "Subsection",
 CellChangeTimes->{
  3.942742207711972*^9},ExpressionUUID->"2d80e9c9-318d-447f-a6e5-\
9ca0506e0392"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Db1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"b1", "[", 
         RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Db2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"b2", "[", 
         RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c22", "[", "z1_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SolveValues", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Db1", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], "-", 
           RowBox[{"Db2", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}]}], "==", 
          RowBox[{"-", 
           SuperscriptBox["z1", 
            RowBox[{"d", "-", "3"}]]}]}], ",", 
         RowBox[{"c22", "[", "z1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"3651870e-f40f-4359-b7b1-071259e24697"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions", "Section",
 CellChangeTimes->{{3.9427423149571767`*^9, 
  3.9427423166981945`*^9}},ExpressionUUID->"1fffb278-ef21-4513-86e5-\
0d9b09b96c05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B1", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], "//", "TrigToExp"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], "//", "TrigToExp"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"8211588c-e1e2-40ab-a89a-329120141257"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", "p"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "\[Xi]"}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.942742327592893*^9, 3.942743687370043*^9, 
  3.942743925441737*^9, 3.9427440827070813`*^9, 3.9427449216990175`*^9, 
  3.9427458218637342`*^9, 3.942750295695259*^9, 3.942750415866432*^9, 
  3.94423511746019*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ab1f6ca1-9d86-4592-b589-47056a1ff6c8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", "p"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"p", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{"2", " ", "p", " ", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[Xi]"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.942742327592893*^9, 3.942743687370043*^9, 
  3.942743925441737*^9, 3.9427440827070813`*^9, 3.9427449216990175`*^9, 
  3.9427458218637342`*^9, 3.942750295695259*^9, 3.942750415866432*^9, 
  3.94423511753771*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7a80ecea-7222-46aa-b9a7-d04331e78c54"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final checks", "Subsection",
 CellChangeTimes->{{3.9427423351378202`*^9, 
  3.9427423372284374`*^9}},ExpressionUUID->"05c71bfb-c0e7-4efc-afc9-\
45a09d21b4a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], "==", 
   RowBox[{"B2", "[", 
    RowBox[{"z1", ",", "z"}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"B2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"B2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "\[Infinity]"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"cc74ae67-bf4b-47b3-a30d-697faecfadf6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427423459942503`*^9, 3.9427436875183287`*^9, 
  3.94274392588834*^9, 3.9427440844986963`*^9, 3.942744922338896*^9, 
  3.942745822213541*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.94423511763161*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"52c67303-a8ca-44fe-b800-5eb1fe36c5d5"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    30, 5, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427423459978094`*^9, 3.9427436875183287`*^9, 
  3.9427439258983603`*^9, 3.9427440844986963`*^9, 3.942744922345027*^9, 
  3.942745822223367*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.94423511763161*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"8cdf3e47-e340-40ed-93b4-5a11bf7559e5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427423459942503`*^9, 3.9427436875183287`*^9, 
  3.94274392588834*^9, 3.9427440844986963`*^9, 3.942744922338896*^9, 
  3.942745822213541*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.944235118433382*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"303aeaf5-4f20-4d23-921e-51e0465361c0"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    31, 6, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427423459978094`*^9, 3.9427436875183287`*^9, 
  3.9427439258983603`*^9, 3.9427440844986963`*^9, 3.942744922345027*^9, 
  3.942745822223367*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.944235118433382*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"bd809ba4-eef2-4547-8870-1e5255845dc9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427423459942503`*^9, 3.9427436875183287`*^9, 
  3.94274392588834*^9, 3.9427440844986963`*^9, 3.942744922338896*^9, 
  3.942745822213541*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.9442351188929286`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"09516aa1-23aa-4829-89c1-7b33116b8b73"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    32, 7, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427423459978094`*^9, 3.9427436875183287`*^9, 
  3.9427439258983603`*^9, 3.9427440844986963`*^9, 3.942744922345027*^9, 
  3.942745822223367*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.9442351188929286`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"ff68d78f-b890-4138-a07d-cbd4b2e59c10"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427423459942503`*^9, 3.9427436875183287`*^9, 
  3.94274392588834*^9, 3.9427440844986963`*^9, 3.942744922338896*^9, 
  3.942745822213541*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.9442351190625353`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"38a8fae9-db7e-4033-9863-7eeaf31f7ea4"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    33, 8, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427423459978094`*^9, 3.9427436875183287`*^9, 
  3.9427439258983603`*^9, 3.9427440844986963`*^9, 3.942744922345027*^9, 
  3.942745822223367*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.9442351190625353`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"af7419ae-3abc-4d04-9e74-d61b2a9db947"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427423459942503`*^9, 3.9427436875183287`*^9, 
  3.94274392588834*^9, 3.9427440844986963`*^9, 3.942744922338896*^9, 
  3.942745822213541*^9, 3.9427502959651055`*^9, 3.942750416295251*^9, 
  3.9442351199585505`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f8fbf042-1534-4988-98d9-1c144fdab096"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed \[Xi]", "Subsection",
 CellChangeTimes->{{3.9427423574536858`*^9, 
  3.9427423616135416`*^9}},ExpressionUUID->"ec9ba603-fe3b-4c61-91fe-\
27bbf083d625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"83d0b7a8-dd06-4146-aff2-32cf298816c7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "z1"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", "p"}]]], "Output",
 CellChangeTimes->{3.942742368532999*^9, 3.9427436901482563`*^9, 
  3.942743931668274*^9, 3.942744091728405*^9, 3.9427449262422113`*^9, 
  3.9427458301937947`*^9, 3.9427503005750446`*^9, 3.942750420021129*^9, 
  3.9442351199892197`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"03513fc5-292e-48c1-a1fa-cb02c3aa5084"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", "p"}]]], "Output",
 CellChangeTimes->{3.942742368532999*^9, 3.9427436901482563`*^9, 
  3.942743931668274*^9, 3.942744091728405*^9, 3.9427449262422113`*^9, 
  3.9427458301937947`*^9, 3.9427503005750446`*^9, 3.942750420021129*^9, 
  3.9442351199892197`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"5ba7f9f1-65fe-465d-9960-c1eabac2efd5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find C2 using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "p"], 
      RowBox[{"B", "'"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["z", "2"], "p"}]], 
      RowBox[{"Ggh", "'"}]}]}]}], TraditionalForm]],ExpressionUUID->
  "29d9764c-be61-4b42-aafb-2c68aec59c46"]
}], "Section",
 CellChangeTimes->{
  3.9427423837994833`*^9},ExpressionUUID->"bfe82bc1-aaa3-49fb-8e61-\
eaeca721420c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", ">", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C21", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "p"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"B1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], "p"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Ggh1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}]}], "//", 
     "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"86e26929-8c0e-4a23-9c37-c19d287a71de"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["p", "2"], " ", "z"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", "\[Xi]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", "\[Xi]"}], "+", 
     RowBox[{"p", " ", "z", " ", "\[Xi]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", "p", " ", "z", " ", 
      "\[Xi]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]"}], "+", 
     RowBox[{"p", " ", "z1", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", "p", " ", "z1", " ", 
      "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9427423963418636`*^9, 3.9427436902733097`*^9, 
  3.942743932328843*^9, 3.942744092671652*^9, 3.9427449270090523`*^9, 
  3.9427458318701124`*^9, 3.9427503014434013`*^9, 3.942750420145357*^9, 
  3.9442351200996227`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"47edc111-c97a-4d16-9707-644c6b0f2227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", "<", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C22", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "p"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], "p"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Ggh2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}]}], "//", 
     "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"f4201cb8-d0af-45c4-8d95-154ce0322ea0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["p", "2"], " ", "z"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", "\[Xi]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "\[Xi]"}], "+", 
     RowBox[{"p", " ", "z", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "p", " ", "z", " ", "\[Xi]"}],
      "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]"}], "+", 
     RowBox[{"p", " ", "z1", " ", "\[Xi]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "p", " ", "z1", " ", 
      "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["z", "2"], " ", "z1", " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9427424049375734`*^9, 3.942743690413344*^9, 
  3.9427439334585276`*^9, 3.9427440936087694`*^9, 3.942744927817774*^9, 
  3.942745834453715*^9, 3.9427503024331455`*^9, 3.9427504202881336`*^9, 
  3.944235120225048*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"658be2ae-f619-4f3d-aeba-4ddce387de24"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks", "Subsection",
 CellChangeTimes->{{3.9427424125793343`*^9, 
  3.9427424138296766`*^9}},ExpressionUUID->"c9bf7bde-0195-4834-a2f8-\
c2353c70e5ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C21", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C21", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C22", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C22", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "\[Infinity]"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"98fe6f09-1d3a-4f02-a505-4ca21ec2d659"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    43, 9, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427424369178915`*^9, 3.942743690428692*^9, 
  3.942743933488227*^9, 3.942744093640468*^9, 3.942744927858968*^9, 
  3.942745834503539*^9, 3.942750302467675*^9, 3.9427504203049746`*^9, 
  3.944235120225048*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"2cce230b-ef24-49bd-b028-ad74ca619bb5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742438630542*^9, 3.9427436925310507`*^9, 
  3.942743940698345*^9, 3.942744108218371*^9, 3.942744939278991*^9, 
  3.9427458566637173`*^9, 3.9427503099592257`*^9, 3.9427504229252706`*^9, 
  3.944235121970106*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b6f04dc8-63dc-4b26-905c-027a288cec18"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    44, 10, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427424369178915`*^9, 3.942743690428692*^9, 
  3.942743933488227*^9, 3.942744093640468*^9, 3.942744927858968*^9, 
  3.942745834503539*^9, 3.942750302467675*^9, 3.9427504203049746`*^9, 
  3.944235121970106*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"293e65b9-eec9-459e-929a-68fea766f575"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742438630542*^9, 3.9427436925310507`*^9, 
  3.942743940698345*^9, 3.942744108218371*^9, 3.942744939278991*^9, 
  3.9427458566637173`*^9, 3.9427503099592257`*^9, 3.9427504229252706`*^9, 
  3.944235124047818*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"b3cd5160-4c4c-461f-891f-e78f495cbbc2"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    45, 11, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427424369178915`*^9, 3.942743690428692*^9, 
  3.942743933488227*^9, 3.942744093640468*^9, 3.942744927858968*^9, 
  3.942745834503539*^9, 3.942750302467675*^9, 3.9427504203049746`*^9, 
  3.944235124047818*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"5af5a636-ecc1-45b3-a5aa-926223f8f248"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742438630542*^9, 3.9427436925310507`*^9, 
  3.942743940698345*^9, 3.942744108218371*^9, 3.942744939278991*^9, 
  3.9427458566637173`*^9, 3.9427503099592257`*^9, 3.9427504229252706`*^9, 
  3.9442351264651766`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"7478f7cd-0682-4c0c-acfd-11dedaf5e138"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    46, 12, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427424369178915`*^9, 3.942743690428692*^9, 
  3.942743933488227*^9, 3.942744093640468*^9, 3.942744927858968*^9, 
  3.942745834503539*^9, 3.942750302467675*^9, 3.9427504203049746`*^9, 
  3.944235126474201*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"0a6539df-8a80-4dbd-ae3d-2e1ff9e7975e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742438630542*^9, 3.9427436925310507`*^9, 
  3.942743940698345*^9, 3.942744108218371*^9, 3.942744939278991*^9, 
  3.9427458566637173`*^9, 3.9427503099592257`*^9, 3.9427504229252706`*^9, 
  3.9442351291525693`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"beea3a21-7ed4-4a96-8709-45968da7ab82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final check (of the remaining equation)", "Subsection",
 CellChangeTimes->{{3.9427424520859685`*^9, 3.942742453454625*^9}, {
  3.94290654630006*^9, 
  3.942906563921296*^9}},ExpressionUUID->"517be1b0-ce54-482c-8e0a-\
010b8d3a325d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "2"], "p", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C21", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], "z", " ", "p", " ", 
     RowBox[{"C21", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["z", "2"], 
     SuperscriptBox["p", "2"], 
     RowBox[{"B1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
   RowBox[{"\[Xi]", " ", 
    SuperscriptBox["p", "2"], 
    RowBox[{"Ggh1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "2"], "p", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C22", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], "z", " ", "p", " ", 
     RowBox[{"C22", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["z", "2"], 
     SuperscriptBox["p", "2"], 
     RowBox[{"B2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
   RowBox[{"\[Xi]", " ", 
    SuperscriptBox["p", "2"], 
    RowBox[{"Ggh2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}]}]}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"15b71d30-244f-48b9-8d22-e01c12454639"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427424630280256`*^9, 3.942743700422101*^9, 
  3.9427439473732257`*^9, 3.9427441251528893`*^9, 3.942744952700985*^9, 
  3.9427458773855104`*^9, 3.9427503170157013`*^9, 3.942750433059268*^9, 
  3.94423512923142*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"d0b6894d-61ef-4113-8dbe-b478539a489d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427424630280256`*^9, 3.942743700422101*^9, 
  3.9427439473732257`*^9, 3.9427441251528893`*^9, 3.942744952700985*^9, 
  3.9427458773855104`*^9, 3.9427503170157013`*^9, 3.942750433059268*^9, 
  3.944235129325757*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"e0c52a84-323a-4058-b6ff-800134a73b39"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed \[Xi]", "Subsection",
 CellChangeTimes->{{3.9427424691748466`*^9, 
  3.942742471547744*^9}},ExpressionUUID->"fe9fc989-479c-478f-8e46-\
6320dad6b40f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C21", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C22", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"f18bdb05-75af-44ff-9182-237afee85dfd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "2"], " ", "z"}]]], "Output",
 CellChangeTimes->{3.942742481438057*^9, 3.942743700578169*^9, 
  3.942743947548455*^9, 3.94274412563153*^9, 3.942744953110978*^9, 
  3.942745877843531*^9, 3.942750317171997*^9, 3.942750433225235*^9, 
  3.944235129341382*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"4de48198-8531-4841-ad05-899325494c1f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "2"], " ", "z"}]]], "Output",
 CellChangeTimes->{3.942742481438057*^9, 3.942743700578169*^9, 
  3.942743947548455*^9, 3.94274412563153*^9, 3.942744953110978*^9, 
  3.942745877843531*^9, 3.942750317171997*^9, 3.942750433225235*^9, 
  3.9442351293577724`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"697b7ec5-e240-440f-a5fe-1585671546ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve for D (and then C1)", "Chapter",
 CellChangeTimes->{{3.9427426545167365`*^9, 
  3.9427426570778666`*^9}},ExpressionUUID->"fd8d3f78-e1a8-4e26-8dc0-\
42bc7da84b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "RHS1", ",", "RHS2", ",", "PI1", ",", "PI2", ",", "c11", ",", "c12", ",", 
    "c21", ",", "c22"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.942742660572875*^9, 3.942742724548335*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a38e5c9f-ce7b-45b3-ad9a-2fc44dd47648"],

Cell["\<\
We construct the solution by adding to the homogeneous solutions a particular \
integral. At the end we check explicitly that the solution constructed \
satisfies the equation.\
\>", "Text",
 CellChangeTimes->{
  3.969104535048271*^9},ExpressionUUID->"10262d53-5928-1643-9c85-\
fdc4a0e43747"],

Cell[CellGroupData[{

Cell["z>z1", "Section",
 CellChangeTimes->{{3.942742678422233*^9, 
  3.9427426792555747`*^9}},ExpressionUUID->"4933b698-b2a2-4588-893b-\
387b1eb81770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", ">", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHS1", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", "1"}], ")"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh1", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z1", ",", "z"}], "]"}]}], 
       "-", 
       RowBox[{"2", " ", "\[Xi]", 
        FractionBox["1", "z"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh1", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PI1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DSolveValue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             RowBox[{
              RowBox[{"d1", "''"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
             RowBox[{
              RowBox[{"d1", "'"}], "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1", "-", 
               RowBox[{
                SuperscriptBox["z", "2"], 
                SuperscriptBox["p", "2"]}]}], ")"}], 
             RowBox[{"d1", "[", "z", "]"}]}]}], "==", 
           RowBox[{"RHS1", "[", "z", "]"}]}], ",", 
          RowBox[{"d1", "[", "z", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         TemplateBox[{"1"},
          "C"], "->", "0"}]}], "/.", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], "->", "0"}]}], "//", "TrigToExp"}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c11", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselK", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "2"}], "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"c12", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselI", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "2"}], "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{"PI1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"d1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"d1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1", "-", 
         RowBox[{
          SuperscriptBox["z", "2"], 
          SuperscriptBox["p", "2"]}]}], ")"}], 
       RowBox[{"d1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
     RowBox[{"RHS1", "[", "z", "]"}]}], "//", "TrigToExp"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"9fef59bd-07b6-4168-90a1-bfc72086f10c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427427915280886`*^9, 3.9427437015025625`*^9, 
  3.9427439508286295`*^9, 3.94274413316075*^9, 3.942744960076644*^9, 
  3.942745891952463*^9, 3.942750321047239*^9, 3.9427504343472195`*^9, 
  3.944235130001807*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"a4f36867-787e-4a50-9947-06f826a58c94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["z<z1", "Section",
 CellChangeTimes->{{3.942742742338418*^9, 
  3.942742743157962*^9}},ExpressionUUID->"2acbaec4-7f19-40b9-b859-\
11b3f1a99cb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", "<", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHS2", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", "1"}], ")"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh2", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z1", ",", "z"}], "]"}]}], 
       "-", 
       RowBox[{"2", " ", "\[Xi]", 
        FractionBox["1", "z"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ggh2", "[", 
           RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PI2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DSolveValue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             RowBox[{
              RowBox[{"d2", "''"}], "[", "z", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
             RowBox[{
              RowBox[{"d2", "'"}], "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1", "-", 
               RowBox[{
                SuperscriptBox["z", "2"], 
                SuperscriptBox["p", "2"]}]}], ")"}], 
             RowBox[{"d2", "[", "z", "]"}]}]}], "==", 
           RowBox[{"RHS2", "[", "z", "]"}]}], ",", 
          RowBox[{"d2", "[", "z", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         TemplateBox[{"1"},
          "C"], "->", "0"}]}], "/.", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], "->", "0"}]}], "//", "TrigToExp"}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c21", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselK", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "2"}], "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"c22", "[", "z1", "]"}], " ", 
        SuperscriptBox["z", 
         FractionBox["d", "2"]], 
        RowBox[{"BesselI", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "2"}], "2"], ",", 
          RowBox[{"p", " ", "z"}]}], "]"}]}], "+", 
       RowBox[{"PI2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"d2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "z", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"d2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1", "-", 
         RowBox[{
          SuperscriptBox["z", "2"], 
          SuperscriptBox["p", "2"]}]}], ")"}], 
       RowBox[{"d2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
     RowBox[{"RHS2", "[", "z", "]"}]}], "//", "TrigToExp"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"8a659870-cfbe-4159-8cb0-66d49c4cdc9e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427427958777237`*^9, 3.9427437033731995`*^9, 
  3.9427439542585354`*^9, 3.94274413798864*^9, 3.9427449644203196`*^9, 
  3.9427459076542635`*^9, 3.9427503249762917`*^9, 3.9427504364152794`*^9, 
  3.944235131707727*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"183a4f6f-90f2-4ff3-908b-15036ff899ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing coefficients", "Section",
 CellChangeTimes->{
  3.942742760891075*^9},ExpressionUUID->"229bface-019b-4be4-bcb3-\
6ea5102b7c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"fec15f1d-e4fc-4702-b851-bcacc7b1e032"],

Cell[CellGroupData[{

Cell["Limits", "Subsection",
 CellChangeTimes->{{3.942742812925455*^9, 
  3.94274281357962*^9}},ExpressionUUID->"c45ab095-5766-46b6-bed9-\
f7be8b09cc34"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"d1", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"d2", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}]}], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"6039e32a-85c6-42fc-a2a0-c5536da894c2"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    65, 13, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427428262781963`*^9, 3.9427437034200497`*^9, 
  3.9427439542932415`*^9, 3.9427441380285835`*^9, 3.942744964450763*^9, 
  3.9427459077099476`*^9, 3.9427503250000935`*^9, 3.942750436445115*^9, 
  3.9442351317349834`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"752f6272-6277-4602-8fa5-292437bae8c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c12", "[", "z1", "]"}], " ", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.942742827178138*^9, 3.9427437041382933`*^9, 
  3.9427439553885*^9, 3.9427441413487997`*^9, 3.942744967062245*^9, 
  3.9427459120445347`*^9, 3.9427503262903614`*^9, 3.9427504374370956`*^9, 
  3.9442351323959074`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"cca11cf2-fd15-4411-8265-a0bed7515c62"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    66, 14, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427428262781963`*^9, 3.9427437034200497`*^9, 
  3.9427439542932415`*^9, 3.9427441380285835`*^9, 3.942744964450763*^9, 
  3.9427459077099476`*^9, 3.9427503250000935`*^9, 3.942750436445115*^9, 
  3.944235132404701*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"9b8a1e00-0257-4635-b766-c65f6053e8ae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.942742827178138*^9, 3.9427437041382933`*^9, 
  3.9427439553885*^9, 3.9427441413487997`*^9, 3.942744967062245*^9, 
  3.9427459120445347`*^9, 3.9427503262903614`*^9, 3.9427504374370956`*^9, 
  3.9442351336211395`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"28be3d40-4216-4c81-bfb0-fa04d40f6d4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c12", "[", "z1_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c21", "[", "z1_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"d1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"d2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"6011d0be-db3c-4f0c-a549-89a3586ddaf0"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    69, 15, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427428343731318`*^9, 3.9427437052183676`*^9, 
  3.9427439560043755`*^9, 3.942745913436221*^9, 3.9427503268964825`*^9, 
  3.9427504388548737`*^9, 3.9442351336443024`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"c2b180a5-dce9-45a0-a2ec-d854b9522f09"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427428345203037`*^9, 3.9427437053930435`*^9, 
  3.94274395611862*^9, 3.9427459146619525`*^9, 3.9427503271851144`*^9, 
  3.9427504389219737`*^9, 3.9442351338849134`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"fc6400ad-4556-4aa3-9aba-57f2cc74a620"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    70, 16, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427428343731318`*^9, 3.9427437052183676`*^9, 
  3.9427439560043755`*^9, 3.942745913436221*^9, 3.9427503268964825`*^9, 
  3.9427504388548737`*^9, 3.9442351338849134`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"cac304aa-da54-451a-a0e5-3ed1b1f81084"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427428345203037`*^9, 3.9427437053930435`*^9, 
  3.94274395611862*^9, 3.9427459146619525`*^9, 3.9427503271851144`*^9, 
  3.9427504389219737`*^9, 3.944235134926713*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"08b2b742-982f-4165-9908-41706ae6b066"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuity", "Subsection",
 CellChangeTimes->{{3.9427428432460384`*^9, 
  3.9427428449651814`*^9}},ExpressionUUID->"aca39adb-764c-4e82-a65d-\
5b2f90be4302"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c11", "[", "z1_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SolveValues", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"d1", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "==", 
          RowBox[{"d2", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}]}], ",", 
         RowBox[{"c11", "[", "z1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"fd164207-0300-4db4-9f5b-b612f6e9945b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jump discontinuity of the derivative", "Subsection",
 CellChangeTimes->{
  3.942742865858015*^9},ExpressionUUID->"53ea8495-7059-4ad6-aa56-\
738bd02b1dbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dd1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"d1", "[", 
         RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dd2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"d2", "[", 
         RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}], "//", 
      "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c22", "[", "z1_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SolveValues", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Dd1", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], "-", 
           RowBox[{"Dd2", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}]}], "==", 
          RowBox[{
           RowBox[{"-", "\[Xi]"}], " ", 
           SuperscriptBox["z1", 
            RowBox[{"d", "-", "3"}]]}]}], ",", 
         RowBox[{"c22", "[", "z1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "TrigToExp"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"2fad3226-0014-42e6-80e7-8f1a552f2427"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions", "Section",
 CellChangeTimes->{{3.9427428776680174`*^9, 
  3.9427428796680384`*^9}},ExpressionUUID->"02bc31c8-190e-4384-8a1f-\
f3dba26c274f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], "//", "TrigToExp"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], "//", "TrigToExp"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"9a6ccd87-0e5a-4146-96f4-10f4bdb5ddf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "6"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "p", " ", "z", " ", 
   "z1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
   RowBox[{"ExpIntegralEi", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "p", " ", "z", " ", "z1"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "p"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "p", " ", "z",
           " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"p", " ", "z1"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["z1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"ExpIntegralEi", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["z1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"ExpIntegralEi", "[", 
        RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.942742885978138*^9, 3.9427437083702774`*^9, 
  3.942743959263631*^9, 3.9427459241966248`*^9, 3.9427503305559998`*^9, 
  3.942750442528728*^9, 3.944235136688298*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"9bf7cf88-497a-4fbd-9c21-61b8bfc91ac9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", "p", " ", "z", " ", "z1"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"p", " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "p", " ", "z"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"p", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Xi]"}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{"2", " ", "p", " ", "z"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Xi]", "+", 
        RowBox[{"p", " ", "z1", " ", "\[Xi]"}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.942742885978138*^9, 3.9427437083702774`*^9, 
  3.942743959263631*^9, 3.9427459241966248`*^9, 3.9427503305559998`*^9, 
  3.942750442528728*^9, 3.9442351367588806`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"606209dc-b919-4ec4-be08-e5a2674c53e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final checks", "Subsection",
 CellChangeTimes->{{3.942742892718117*^9, 
  3.9427428943482924`*^9}},ExpressionUUID->"459adee3-fe5b-4afb-8970-\
fb006a08118a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], "==", 
   RowBox[{"D2", "[", 
    RowBox[{"z1", ",", "z"}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"D1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"D1", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"D2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"D2", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "\[Infinity]"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"7f63cb44-548b-4218-bc9c-f8cc7593b6db"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429000381083`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.942745924729946*^9, 3.942750330788808*^9, 
  3.9427504428849506`*^9, 3.9442351369395456`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"ef967219-34fe-4aea-b633-da5680787a34"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    78, 17, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427429000417247`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.9427459247335835`*^9, 3.942750330794818*^9, 
  3.9427504428849506`*^9, 3.9442351369395456`*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"201b825f-fc4c-4b88-8d74-44e79064883e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429000381083`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.942745924729946*^9, 3.942750330788808*^9, 
  3.9427504428849506`*^9, 3.944235141469644*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"85c886ed-f6f6-41ee-9d3e-069e52daa46e"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    79, 18, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427429000417247`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.9427459247335835`*^9, 3.942750330794818*^9, 
  3.9427504428849506`*^9, 3.944235141473892*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"dacf1e35-6bbc-4b00-8257-48f00bc0eecb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429000381083`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.942745924729946*^9, 3.942750330788808*^9, 
  3.9427504428849506`*^9, 3.9442351425854726`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"582fbc8f-5259-492e-a558-a4d05038b0ff"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    80, 19, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427429000417247`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.9427459247335835`*^9, 3.942750330794818*^9, 
  3.9427504428849506`*^9, 3.944235142595484*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"e2ace3fa-c6c6-41f0-8d39-cd4ef1a6fd65"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429000381083`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.942745924729946*^9, 3.942750330788808*^9, 
  3.9427504428849506`*^9, 3.9442351441295476`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"ca9669f6-796a-4eba-9ec4-11ca93c63384"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    81, 20, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9427429000417247`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.9427459247335835`*^9, 3.942750330794818*^9, 
  3.9427504428849506`*^9, 3.94423514413056*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"f573f3b7-3d0e-4a2d-a99b-4b2556ffd801"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429000381083`*^9, 3.942743708678297*^9, 
  3.942743959458275*^9, 3.942745924729946*^9, 3.942750330788808*^9, 
  3.9427504428849506`*^9, 3.9442351456748133`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c5936fa6-a59c-49fb-82bd-742eb4123be8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed \[Xi]", "Subsection",
 CellChangeTimes->{{3.9427429133580728`*^9, 
  3.9427429153980417`*^9}},ExpressionUUID->"134fd410-ea79-480d-8db1-\
acca2413abfd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"4fd0db40-703e-4f79-9897-982d727147bf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", 
      SuperscriptBox["z1", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "p", " ", "z", 
      " ", 
      SuperscriptBox["z1", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", "p", " ", "z", " ", "z1"}]]], "Output",
 CellChangeTimes->{3.9427429212130256`*^9, 3.9427437170782337`*^9, 
  3.9427439716782517`*^9, 3.9427459601152344`*^9, 3.942750343825193*^9, 
  3.9427504532451305`*^9, 3.9442351457358932`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"e7892792-9c27-4b40-97a5-74a1a0a1c3e8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["z1", "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"6", " ", "p", " ", "z", " ", "z1"}]]], "Output",
 CellChangeTimes->{3.9427429212130256`*^9, 3.9427437170782337`*^9, 
  3.9427439716782517`*^9, 3.9427459601152344`*^9, 3.942750343825193*^9, 
  3.9427504532451305`*^9, 3.94423514575154*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"feb41de9-54af-4efc-9b80-39ba23d8e371"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find C1 using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C1", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "p"], 
      RowBox[{"D", "'"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"d", "-", "1"}], 
       RowBox[{"z", " ", "p"}]], "D"}], "-", 
     RowBox[{"\[Xi]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["z", "2"], "p"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", "z1"], "Ggh"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"cb500f43-5ab6-4abd-973c-8a3adc393b3c"]
}], "Section",
 CellChangeTimes->{
  3.9427429300279503`*^9},ExpressionUUID->"0e98f3d6-c27f-4f50-81f8-\
568b8a189633"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", ">", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C11", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "p"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"d", "-", "1"}], 
        RowBox[{"z", " ", "p"}]], 
       RowBox[{"D1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "-", 
      RowBox[{"\[Xi]", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], "p"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Ggh1", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
     "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"109a2dc9-78a0-45e7-a5a2-f269325ebb52"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["p", "2"], " ", "z1"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z"}], "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", "p", " ", "z"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", "\[Xi]"}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "p", " ", "z1"}]], " ", "z"}], "+", "z1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "p", " ", "z1"}]], " ", "z1"}]}], ")"}], " ", 
         "\[Xi]"}], "-", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "z", " ", 
              "\[Xi]"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "z1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"p", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["z1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{"2", " ", "p", " ", "z1"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9427429375602093`*^9, 3.942743717408763*^9, 
  3.9427439720785646`*^9, 3.9427459610329466`*^9, 3.942750344195439*^9, 
  3.942750453578475*^9, 3.9442351460826707`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"70d165d8-2e5e-482f-a08c-ce6a63324982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}], "&&", 
    RowBox[{"z", "<", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C12", "[", 
   RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "p"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"d", "-", "1"}], 
        RowBox[{"z", " ", "p"}]], 
       RowBox[{"D2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}]}], "-", 
      RowBox[{"\[Xi]", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], "p"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Ggh2", "[", 
          RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
     "TrigToExp"}], "//", "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"e1dc4a26-2183-4822-a835-968924ad968f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["p", "2"], " ", "z1"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"]}], "+", "\[Xi]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "\[Xi]"}], "+", 
     RowBox[{"p", " ", "z", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "p", " ", "z", " ", "\[Xi]"}],
      "+", 
     RowBox[{"p", " ", "z1", " ", "\[Xi]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", "p", " ", "z1", " ", 
      "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", "z", " ", "z1", " ", "\[Xi]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"2", " ", "p", " ", "z"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "3"], " ", "z", " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "3"], " ", "z", " ", 
      SuperscriptBox["z1", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      SuperscriptBox["p", "3"], " ", "z", " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
      SuperscriptBox["p", "3"], " ", "z", " ", 
      SuperscriptBox["z1", "2"], " ", "\[Xi]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "p", " ", "z1"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9427429427078857`*^9, 3.942743717541256*^9, 
  3.942743972508624*^9, 3.942745962033327*^9, 3.9427503445651693`*^9, 
  3.942750453730053*^9, 3.9442351462718067`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"e77b587f-fc96-4a16-a36b-cc3e98bccf18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks", "Subsection",
 CellChangeTimes->{{3.9427429475337*^9, 
  3.9427429486423955`*^9}},ExpressionUUID->"d2896931-5d73-48bd-af70-\
390c756635d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C11", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C11", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C12", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z", "->", "0"}]}], "]"}], "==", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"C12", "[", 
     RowBox[{"z", ",", "z1"}], "]"}], ",", 
    RowBox[{"z1", "->", "\[Infinity]"}]}], "]"}], "==", "0"}]}], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"e67bb502-c7ad-4ea5-9f37-120402ff24bb"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    91, 21, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742953430505*^9, 3.9427437175783844`*^9, 
  3.942743972538509*^9, 3.9427459620833263`*^9, 3.9427503445950193`*^9, 
  3.942750453755333*^9, 3.9442351462873416`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"63d07a8f-4d2f-4313-9581-bb31dec7d729"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429632381415`*^9, 3.9427437263983035`*^9, 
  3.942743978323654*^9, 3.9427459803031425`*^9, 3.9427503513248854`*^9, 
  3.942750464275128*^9, 3.9442351547735047`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"17f87d18-9e3e-4d3f-954e-90096b83e187"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    92, 22, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742953430505*^9, 3.9427437175783844`*^9, 
  3.942743972538509*^9, 3.9427459620833263`*^9, 3.9427503445950193`*^9, 
  3.942750453755333*^9, 3.9442351547735047`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"fefaf09c-2708-44d3-b354-9881ca36e644"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429632381415`*^9, 3.9427437263983035`*^9, 
  3.942743978323654*^9, 3.9427459803031425`*^9, 3.9427503513248854`*^9, 
  3.942750464275128*^9, 3.944235156883669*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"a241a2a4-3397-40f5-bf75-e2bd3a43fe37"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    93, 23, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742953430505*^9, 3.9427437175783844`*^9, 
  3.942743972538509*^9, 3.9427459620833263`*^9, 3.9427503445950193`*^9, 
  3.942750453755333*^9, 3.944235156883669*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ab6cfe2e-d756-4b59-9790-74f3bf78c8ae"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429632381415`*^9, 3.9427437263983035`*^9, 
  3.942743978323654*^9, 3.9427459803031425`*^9, 3.9427503513248854`*^9, 
  3.942750464275128*^9, 3.944235160135798*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"e8d4b935-8ca4-4423-95d0-5d092e37ad48"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    94, 24, 30540854599815550870, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.942742953430505*^9, 3.9427437175783844`*^9, 
  3.942743972538509*^9, 3.9427459620833263`*^9, 3.9427503445950193`*^9, 
  3.942750453755333*^9, 3.944235160135798*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"2420e62e-fe94-43ba-a49a-89bc09878cc0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427429632381415`*^9, 3.9427437263983035`*^9, 
  3.942743978323654*^9, 3.9427459803031425`*^9, 3.9427503513248854`*^9, 
  3.942750464275128*^9, 3.944235163849263*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"05a9a0f7-a6b1-4337-87e6-1caeb500e753"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final check (of the remaining equation)", "Subsection",
 CellChangeTimes->{{3.942742984508137*^9, 3.9427429861735187`*^9}, 
   3.942906636088616*^9},ExpressionUUID->"90aae82d-ddb3-4b39-96d1-\
1e066b133d47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C11", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "3"}], ")"}], "z", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C11", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["z", "2"], "p", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D1", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "3"}], ")"}], "z", " ", "p", " ", 
     RowBox[{"D1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
   RowBox[{
    RowBox[{"-", "p"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Ggh1", "[", 
       RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C12", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "3"}], ")"}], "z", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"C12", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["z", "2"], "p", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D2", "[", 
        RowBox[{"z", ",", "z1"}], "]"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "3"}], ")"}], "z", " ", "p", " ", 
     RowBox[{"D2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}]}]}], "==", 
   RowBox[{
    RowBox[{"-", "p"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Ggh2", "[", 
       RowBox[{"z", ",", "z1"}], "]"}], ",", "z1"}], "]"}]}]}], "//", 
  "Simplify"}]}], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"a815383c-84a0-4e0d-a49a-56abd1ccd816"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742994840214*^9, 3.94274373653822*^9, 
  3.9427439915434265`*^9, 3.9427460228560925`*^9, 3.9427503661949224`*^9, 
  3.9427504763249245`*^9, 3.944235164367473*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"17e4de29-0369-4342-bfc7-a3c12a875d5d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.942742994840214*^9, 3.94274373653822*^9, 
  3.9427439915434265`*^9, 3.9427460228560925`*^9, 3.9427503661949224`*^9, 
  3.9427504763249245`*^9, 3.944235164571321*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"c90522ed-3bad-438b-8138-f4c2fce5d7e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed \[Xi]", "Subsection",
 CellChangeTimes->{{3.9427429998779497`*^9, 
  3.942743001958793*^9}},ExpressionUUID->"ca1ea21d-5f2b-49c6-984a-\
232ec4f0ebc5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C11", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C12", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"5af3e4a1-02e9-4719-9493-a71f1120cbdb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z1", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "z1"}], ")"}], " ", "z1"}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "2"], " ", "z1"}]]], "Output",
 CellChangeTimes->{3.9427430082730274`*^9, 3.9427437368383155`*^9, 
  3.942743991973365*^9, 3.9427460241145782`*^9, 3.942750366615305*^9, 
  3.9427504766151695`*^9, 3.944235164603463*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"f2a81705-1c35-4341-8fd3-0cb639e3990c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", "z1", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "p", " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "z1"}], ")"}], " ", "z1"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "2"], " ", "z1"}]]], "Output",
 CellChangeTimes->{3.9427430082730274`*^9, 3.9427437368383155`*^9, 
  3.942743991973365*^9, 3.9427460241145782`*^9, 3.942750366615305*^9, 
  3.9427504766151695`*^9, 3.9442351646244135`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"9d5af284-1be0-4d5c-af60-229caafc3190"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Final symmetry cross-check", "Chapter",
 CellChangeTimes->{{3.942743223943242*^9, 
  3.9427432365920925`*^9}},ExpressionUUID->"a93da84f-b512-4b29-9eb5-\
d626aeb12d75"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "RHS1", ",", "RHS2", ",", "PI1", ",", "PI2", ",", "c11", ",", "c12", ",", 
    "c21", ",", "c22"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C11", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], "==", 
   RowBox[{"C22", "[", 
    RowBox[{"z1", ",", "z"}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C12", "[", 
    RowBox[{"z", ",", "z1"}], "]"}], "==", 
   RowBox[{"C21", "[", 
    RowBox[{"z1", ",", "z"}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.942743288878398*^9, 3.942743289254499*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"be685d7d-5518-423b-b519-bc2d4079a53a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427433191482368`*^9, 3.9427437375380554`*^9, 
  3.9427439922934475`*^9, 3.9427460251334643`*^9, 3.9427503670075307`*^9, 
  3.942750477504903*^9, 3.944235165169684*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a713c227-ef12-4492-b426-d9d6a8d45624"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9427433191482368`*^9, 3.9427437375380554`*^9, 
  3.9427439922934475`*^9, 3.9427460251334643`*^9, 3.9427503670075307`*^9, 
  3.942750477504903*^9, 3.944235165342829*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"16f47f92-13d6-4667-9374-d68135dd7805"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Final solutions", "Chapter",
 CellChangeTimes->{{3.9427433509738646`*^9, 
  3.9427433529829016`*^9}},ExpressionUUID->"4b3d7f67-4474-405d-9e3d-\
ae1c84c4d2b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "RHS1", ",", "RHS2", ",", "PI1", ",", "PI2", ",", "c11", ",", "c12", ",", 
    "c21", ",", "c22"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"p", ">", "0"}], "&&", 
    RowBox[{"z", ">", "0"}], "&&", 
    RowBox[{"z1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"B1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", "z1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z1", "-", "z"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C2", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"C21", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", "z1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"C22", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z1", "-", "z"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C1", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"C11", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", "z1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"C12", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z1", "-", "z"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D0", "[", 
    RowBox[{"z_", ",", "z1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D1", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", "z1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"D2", "[", 
      RowBox[{"z", ",", "z1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z1", "-", "z"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942743366428815*^9, 3.9427434686683736`*^9}, {
  3.9442350462366247`*^9, 3.94423504664602*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4c8c4f65-b1cd-498c-a211-efcd93efc21d"],

Cell[CellGroupData[{

Cell["Fixed \[Xi]", "Section",
 CellChangeTimes->{{3.942743508430279*^9, 
  3.942743511003338*^9}},ExpressionUUID->"8bea3d30-b454-4ed2-af59-\
70fe66b4f0d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   FractionBox["d", 
    RowBox[{"d", "-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D0", "[", 
   RowBox[{"z", ",", "z1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Xi]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9427435380383472`*^9, 3.9427435875985126`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"3c467183-cbe1-475d-b128-edeee56481e7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "p"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"z", "-", "z1"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "z1"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "z1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.942743571258567*^9, 3.9427435892586126`*^9}, 
   3.942743737898368*^9, 3.9427439929935784`*^9, 3.9427460268331614`*^9, 
   3.942750367865049*^9, 3.9427504779866424`*^9, 3.944235165431095*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"f6b35c86-24b8-47e8-99f3-6039803150dd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", "z"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", "z1"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"z", "-", "z1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "z1"}], ")"}]}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "z1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.942743571258567*^9, 3.9427435892586126`*^9}, 
   3.942743737898368*^9, 3.9427439929935784`*^9, 3.9427460268331614`*^9, 
   3.942750367865049*^9, 3.9427504779866424`*^9, 3.944235165499529*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"b1cab1a5-1fea-49aa-a9ce-e8f36244c827"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", "z1"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z1", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "z1"}], ")"}], " ", "z1"}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", "z1"}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"z", "-", "z1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", "z1", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "z1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "p", " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "z1"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "z1"}], ")"}], " ", "z1"}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "z1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.942743571258567*^9, 3.9427435892586126`*^9}, 
   3.942743737898368*^9, 3.9427439929935784`*^9, 3.9427460268331614`*^9, 
   3.942750367865049*^9, 3.9427504779866424`*^9, 3.944235165562298*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"7c2a5b76-6077-4dca-8ef2-f5d6475d2c04"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "p", " ", "z", " ", "z1"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "p"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "z1"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "p", " ", "z1"}]]}], ")"}], " ", "p", " ", 
           "z", " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"p", " ", "z1"}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "p", " ", "z1"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"z", "-", "z1"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", "p", " ", "z", 
         " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "p", " ", "z"}]]}], ")"}], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"p", " ", "z1"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "z1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.942743571258567*^9, 3.9427435892586126`*^9}, 
   3.942743737898368*^9, 3.9427439929935784`*^9, 3.9427460268331614`*^9, 
   3.942750367865049*^9, 3.9427504779866424`*^9, 3.9442351656407604`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"744f0cec-1dca-4c98-a401-6501410a4045"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{718.5, 735},
WindowMargins->{{Automatic, -5.25}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ffa5477a-909d-430a-8a3f-55b6a6d51fbc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 127, 3, 66, "Section",ExpressionUUID->"b2cd8dc4-e640-46ac-9ce9-10148b9d118c"],
Cell[710, 27, 260, 6, 55, "Text",ExpressionUUID->"0f5afe64-5877-8941-854b-63889dfd6475"],
Cell[973, 35, 1825, 56, 161, "Input",ExpressionUUID->"907b8282-4c5a-4a82-ba4b-ff37357be2a1"]
}, Closed]],
Cell[CellGroupData[{
Cell[2835, 96, 172, 3, 56, "Chapter",ExpressionUUID->"373f2c96-9d05-49d6-beb6-703a0e048aa3"],
Cell[3010, 101, 265, 6, 28, "Input",ExpressionUUID->"d005cd86-e2cc-4053-8a79-927e6c3863c2"],
Cell[3278, 109, 381, 8, 55, "Text",ExpressionUUID->"adeee00d-2d7d-ef47-8040-ba5ce32e4ece"],
Cell[CellGroupData[{
Cell[3684, 121, 153, 3, 66, "Section",ExpressionUUID->"64a23c53-edfd-4eae-9614-bb2985a4b49f"],
Cell[CellGroupData[{
Cell[3862, 128, 3822, 120, 258, "Input",ExpressionUUID->"d355df01-b765-44b7-9772-b964d3f67312"],
Cell[7687, 250, 348, 5, 32, "Output",ExpressionUUID->"6c42a0b6-210b-46f0-ae17-5127ef067f17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8084, 261, 153, 3, 66, "Section",ExpressionUUID->"edcc0df0-604b-4c8d-a6e0-78091490b400"],
Cell[CellGroupData[{
Cell[8262, 268, 3823, 120, 258, "Input",ExpressionUUID->"73c30a38-72bf-435a-8226-a1c15d9bf135"],
Cell[12088, 390, 348, 5, 32, "Output",ExpressionUUID->"dfece565-077b-485c-913e-5d4890d53223"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12485, 401, 140, 3, 66, "Section",ExpressionUUID->"b1d0ea4e-ae6a-49cb-9888-eadb9901d1a9"],
Cell[12628, 406, 269, 7, 28, "Input",ExpressionUUID->"c4891aad-ee12-4065-a99d-6c37dee9e357"],
Cell[CellGroupData[{
Cell[12922, 417, 154, 3, 53, "Subsection",ExpressionUUID->"f8cca54d-e6ee-4a72-85f9-74a590a9d222"],
Cell[CellGroupData[{
Cell[13101, 424, 416, 11, 47, "Input",ExpressionUUID->"99e9e011-5201-4eed-a6a4-1311e7373f21"],
Cell[13520, 437, 550, 12, 26, "Message",ExpressionUUID->"b85de9ee-ed1d-4601-abb0-7510763f3546"],
Cell[14073, 451, 407, 7, 32, "Output",ExpressionUUID->"f3daaffe-1763-401c-8ba5-4630da83b08f"],
Cell[14483, 460, 548, 12, 26, "Message",ExpressionUUID->"90c7715c-2263-438d-bc1e-ef3723d4f0d6"],
Cell[15034, 474, 506, 12, 62, "Output",ExpressionUUID->"8aa1ba1a-836b-456d-ba32-deea7d94817d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15577, 491, 677, 20, 85, "Input",ExpressionUUID->"835f8b73-83d3-493b-9d4f-28c4b35e64e7"],
Cell[16257, 513, 556, 12, 26, "Message",ExpressionUUID->"f7349637-fcd8-49aa-8be6-0d9d286ea75d"],
Cell[16816, 527, 344, 5, 32, "Output",ExpressionUUID->"75a24c65-c8b8-413e-b741-5384b5d6e776"],
Cell[17163, 534, 556, 12, 26, "Message",ExpressionUUID->"a673e9d7-9049-4587-bbe0-d11e2b63e5b4"],
Cell[17722, 548, 346, 5, 32, "Output",ExpressionUUID->"f0597a08-7906-48db-9431-12f216ae8867"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18117, 559, 162, 3, 53, "Subsection",ExpressionUUID->"b8c803e6-307d-4ad8-be90-e1b3f20fc718"],
Cell[18282, 564, 631, 18, 47, "Input",ExpressionUUID->"25c0448a-7250-436d-803b-7fa81d14a33c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18950, 587, 160, 3, 53, "Subsection",ExpressionUUID->"2d80e9c9-318d-447f-a6e5-9ca0506e0392"],
Cell[19113, 592, 1495, 48, 107, "Input",ExpressionUUID->"3651870e-f40f-4359-b7b1-071259e24697"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20657, 646, 158, 3, 66, "Section",ExpressionUUID->"1fffb278-ef21-4513-86e5-0d9b09b96c05"],
Cell[CellGroupData[{
Cell[20840, 653, 622, 19, 47, "Input",ExpressionUUID->"8211588c-e1e2-40ab-a89a-329120141257"],
Cell[21465, 674, 2895, 84, 115, "Output",ExpressionUUID->"ab1f6ca1-9d86-4592-b589-47056a1ff6c8"],
Cell[24363, 760, 2840, 83, 115, "Output",ExpressionUUID->"7a80ecea-7222-46aa-b9a7-d04331e78c54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27240, 848, 164, 3, 53, "Subsection",ExpressionUUID->"05c71bfb-c0e7-4efc-afc9-45a09d21b4a2"],
Cell[CellGroupData[{
Cell[27429, 855, 1066, 33, 104, "Input",ExpressionUUID->"cc74ae67-bf4b-47b3-a30d-697faecfadf6"],
Cell[28498, 890, 343, 5, 32, "Output",ExpressionUUID->"52c67303-a8ca-44fe-b800-5eb1fe36c5d5"],
Cell[28844, 897, 553, 12, 26, "Message",ExpressionUUID->"8cdf3e47-e340-40ed-93b4-5a11bf7559e5"],
Cell[29400, 911, 344, 5, 32, "Output",ExpressionUUID->"303aeaf5-4f20-4d23-921e-51e0465361c0"],
Cell[29747, 918, 554, 12, 26, "Message",ExpressionUUID->"bd809ba4-eef2-4547-8870-1e5255845dc9"],
Cell[30304, 932, 346, 5, 32, "Output",ExpressionUUID->"09516aa1-23aa-4829-89c1-7b33116b8b73"],
Cell[30653, 939, 556, 12, 26, "Message",ExpressionUUID->"ff68d78f-b890-4138-a07d-cbd4b2e59c10"],
Cell[31212, 953, 346, 5, 32, "Output",ExpressionUUID->"38a8fae9-db7e-4033-9863-7eeaf31f7ea4"],
Cell[31561, 960, 556, 12, 26, "Message",ExpressionUUID->"af7419ae-3abc-4d04-9e74-d61b2a9db947"],
Cell[32120, 974, 346, 5, 32, "Output",ExpressionUUID->"f8fbf042-1534-4988-98d9-1c144fdab096"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32515, 985, 163, 3, 53, "Subsection",ExpressionUUID->"ec9ba603-fe3b-4c61-91fe-27bbf083d625"],
Cell[CellGroupData[{
Cell[32703, 992, 504, 13, 102, "Input",ExpressionUUID->"83d0b7a8-dd06-4146-aff2-32cf298816c7"],
Cell[33210, 1007, 964, 27, 53, "Output",ExpressionUUID->"03513fc5-292e-48c1-a1fa-cb02c3aa5084"],
Cell[34177, 1036, 990, 28, 53, "Output",ExpressionUUID->"5ba7f9f1-65fe-465d-9960-c1eabac2efd5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35228, 1071, 501, 18, 76, "Section",ExpressionUUID->"bfe82bc1-aaa3-49fb-8e61-eaeca721420c"],
Cell[CellGroupData[{
Cell[35754, 1093, 960, 30, 86, "Input",ExpressionUUID->"86e26929-8c0e-4a23-9c37-c19d287a71de"],
Cell[36717, 1125, 4132, 109, 154, "Output",ExpressionUUID->"47edc111-c97a-4d16-9707-644c6b0f2227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40886, 1239, 960, 30, 86, "Input",ExpressionUUID->"f4201cb8-d0af-45c4-8d95-154ce0322ea0"],
Cell[41849, 1271, 5707, 151, 187, "Output",ExpressionUUID->"658be2ae-f619-4f3d-aeba-4ddce387de24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47593, 1427, 158, 3, 53, "Subsection",ExpressionUUID->"c9bf7bde-0195-4834-a2f8-c2353c70e5ff"],
Cell[CellGroupData[{
Cell[47776, 1434, 1064, 32, 104, "Input",ExpressionUUID->"98fe6f09-1d3a-4f02-a505-4ca21ec2d659"],
Cell[48843, 1468, 548, 12, 26, "Message",ExpressionUUID->"2cce230b-ef24-49bd-b028-ad74ca619bb5"],
Cell[49394, 1482, 345, 5, 32, "Output",ExpressionUUID->"b6f04dc8-63dc-4b26-905c-027a288cec18"],
Cell[49742, 1489, 549, 12, 26, "Message",ExpressionUUID->"293e65b9-eec9-459e-929a-68fea766f575"],
Cell[50294, 1503, 345, 5, 32, "Output",ExpressionUUID->"b3cd5160-4c4c-461f-891f-e78f495cbbc2"],
Cell[50642, 1510, 549, 12, 26, "Message",ExpressionUUID->"5af5a636-ecc1-45b3-a5aa-926223f8f248"],
Cell[51194, 1524, 347, 5, 32, "Output",ExpressionUUID->"7478f7cd-0682-4c0c-acfd-11dedaf5e138"],
Cell[51544, 1531, 549, 12, 26, "Message",ExpressionUUID->"0a6539df-8a80-4dbd-ae3d-2e1ff9e7975e"],
Cell[52096, 1545, 347, 5, 32, "Output",ExpressionUUID->"beea3a21-7ed4-4a96-8709-45968da7ab82"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52492, 1556, 237, 4, 53, "Subsection",ExpressionUUID->"517be1b0-ce54-482c-8e0a-010b8d3a325d"],
Cell[CellGroupData[{
Cell[52754, 1564, 1499, 48, 85, "Input",ExpressionUUID->"15b71d30-244f-48b9-8d22-e01c12454639"],
Cell[54256, 1614, 346, 5, 32, "Output",ExpressionUUID->"d0b6894d-61ef-4113-8dbe-b478539a489d"],
Cell[54605, 1621, 347, 5, 32, "Output",ExpressionUUID->"e0c52a84-323a-4058-b6ff-800134a73b39"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55001, 1632, 161, 3, 53, "Subsection",ExpressionUUID->"fe9fc989-479c-478f-8e46-6320dad6b40f"],
Cell[CellGroupData[{
Cell[55187, 1639, 506, 13, 102, "Input",ExpressionUUID->"f18bdb05-75af-44ff-9182-237afee85dfd"],
Cell[55696, 1654, 1317, 38, 54, "Output",ExpressionUUID->"4de48198-8531-4841-ad05-899325494c1f"],
Cell[57016, 1694, 1291, 37, 54, "Output",ExpressionUUID->"697b7ec5-e240-440f-a5fe-1585671546ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58380, 1739, 174, 3, 56, "Chapter",ExpressionUUID->"fd8d3f78-e1a8-4e26-8dc0-42bc7da84b3c"],
Cell[58557, 1744, 332, 7, 28, "Input",ExpressionUUID->"a38e5c9f-ce7b-45b3-ad9a-2fc44dd47648"],
Cell[58892, 1753, 302, 7, 55, "Text",ExpressionUUID->"10262d53-5928-1643-9c85-fdc4a0e43747"],
Cell[CellGroupData[{
Cell[59219, 1764, 151, 3, 66, "Section",ExpressionUUID->"4933b698-b2a2-4588-893b-387b1eb81770"],
Cell[CellGroupData[{
Cell[59395, 1771, 4153, 130, 283, "Input",ExpressionUUID->"9fef59bd-07b6-4168-90a1-bfc72086f10c"],
Cell[63551, 1903, 344, 5, 32, "Output",ExpressionUUID->"a4f36867-787e-4a50-9947-06f826a58c94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63944, 1914, 149, 3, 66, "Section",ExpressionUUID->"2acbaec4-7f19-40b9-b859-11b3f1a99cb8"],
Cell[CellGroupData[{
Cell[64118, 1921, 4153, 130, 283, "Input",ExpressionUUID->"8a659870-cfbe-4159-8cb0-66d49c4cdc9e"],
Cell[68274, 2053, 350, 5, 32, "Output",ExpressionUUID->"183a4f6f-90f2-4ff3-908b-15036ff899ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68673, 2064, 140, 3, 66, "Section",ExpressionUUID->"229bface-019b-4be4-bcb3-6ea5102b7c57"],
Cell[68816, 2069, 269, 7, 28, "Input",ExpressionUUID->"fec15f1d-e4fc-4702-b851-bcacc7b1e032"],
Cell[CellGroupData[{
Cell[69110, 2080, 153, 3, 53, "Subsection",ExpressionUUID->"c45ab095-5766-46b6-bed9-f7be8b09cc34"],
Cell[CellGroupData[{
Cell[69288, 2087, 416, 11, 47, "Input",ExpressionUUID->"6039e32a-85c6-42fc-a2a0-c5536da894c2"],
Cell[69707, 2100, 559, 12, 26, "Message",ExpressionUUID->"752f6272-6277-4602-8fa5-292437bae8c1"],
Cell[70269, 2114, 407, 7, 32, "Output",ExpressionUUID->"cca11cf2-fd15-4411-8265-a0bed7515c62"],
Cell[70679, 2123, 557, 12, 26, "Message",ExpressionUUID->"9b8a1e00-0257-4635-b766-c65f6053e8ae"],
Cell[71239, 2137, 344, 5, 32, "Output",ExpressionUUID->"28be3d40-4216-4c81-bfb0-fa04d40f6d4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71620, 2147, 677, 20, 85, "Input",ExpressionUUID->"6011d0be-db3c-4f0c-a549-89a3586ddaf0"],
Cell[72300, 2169, 510, 11, 26, "Message",ExpressionUUID->"c2b180a5-dce9-45a0-a2ec-d854b9522f09"],
Cell[72813, 2182, 301, 4, 32, "Output",ExpressionUUID->"fc6400ad-4556-4aa3-9aba-57f2cc74a620"],
Cell[73117, 2188, 510, 11, 26, "Message",ExpressionUUID->"cac304aa-da54-451a-a0e5-3ed1b1f81084"],
Cell[73630, 2201, 299, 4, 32, "Output",ExpressionUUID->"08b2b742-982f-4165-9908-41706ae6b066"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73978, 2211, 162, 3, 53, "Subsection",ExpressionUUID->"aca39adb-764c-4e82-a65d-5b2f90be4302"],
Cell[74143, 2216, 631, 18, 47, "Input",ExpressionUUID->"fd164207-0300-4db4-9f5b-b612f6e9945b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74811, 2239, 160, 3, 53, "Subsection",ExpressionUUID->"53ea8495-7059-4ad6-aa56-738bd02b1dbb"],
Cell[74974, 2244, 1531, 49, 107, "Input",ExpressionUUID->"2fad3226-0014-42e6-80e7-8f1a552f2427"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76554, 2299, 158, 3, 66, "Section",ExpressionUUID->"02bc31c8-190e-4384-8a1f-f3dba26c274f"],
Cell[CellGroupData[{
Cell[76737, 2306, 622, 19, 47, "Input",ExpressionUUID->"9a6ccd87-0e5a-4146-96f4-10f4bdb5ddf2"],
Cell[77362, 2327, 3013, 87, 93, "Output",ExpressionUUID->"9bf7cf88-497a-4fbd-9c21-61b8bfc91ac9"],
Cell[80378, 2416, 2655, 74, 115, "Output",ExpressionUUID->"606209dc-b919-4ec4-be08-e5a2674c53e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83070, 2495, 162, 3, 53, "Subsection",ExpressionUUID->"459adee3-fe5b-4afb-8970-fb006a08118a"],
Cell[CellGroupData[{
Cell[83257, 2502, 1066, 33, 104, "Input",ExpressionUUID->"7f63cb44-548b-4218-bc9c-f8cc7593b6db"],
Cell[84326, 2537, 296, 4, 32, "Output",ExpressionUUID->"ef967219-34fe-4aea-b633-da5680787a34"],
Cell[84625, 2543, 506, 11, 26, "Message",ExpressionUUID->"201b825f-fc4c-4b88-8d74-44e79064883e"],
Cell[85134, 2556, 294, 4, 32, "Output",ExpressionUUID->"85c886ed-f6f6-41ee-9d3e-069e52daa46e"],
Cell[85431, 2562, 504, 11, 26, "Message",ExpressionUUID->"dacf1e35-6bbc-4b00-8257-48f00bc0eecb"],
Cell[85938, 2575, 296, 4, 32, "Output",ExpressionUUID->"582fbc8f-5259-492e-a558-a4d05038b0ff"],
Cell[86237, 2581, 504, 11, 26, "Message",ExpressionUUID->"e2ace3fa-c6c6-41f0-8d39-cd4ef1a6fd65"],
Cell[86744, 2594, 296, 4, 32, "Output",ExpressionUUID->"ca9669f6-796a-4eba-9ec4-11ca93c63384"],
Cell[87043, 2600, 503, 11, 26, "Message",ExpressionUUID->"f573f3b7-3d0e-4a2d-a99b-4b2556ffd801"],
Cell[87549, 2613, 296, 4, 32, "Output",ExpressionUUID->"c5936fa6-a59c-49fb-82bd-742eb4123be8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87894, 2623, 163, 3, 53, "Subsection",ExpressionUUID->"134fd410-ea79-480d-8db1-acca2413abfd"],
Cell[CellGroupData[{
Cell[88082, 2630, 504, 13, 102, "Input",ExpressionUUID->"4fd0db40-703e-4f79-9897-982d727147bf"],
Cell[88589, 2645, 1435, 41, 53, "Output",ExpressionUUID->"e7892792-9c27-4b40-97a5-74a1a0a1c3e8"],
Cell[90027, 2688, 1309, 37, 53, "Output",ExpressionUUID->"feb41de9-54af-4efc-9b80-39ba23d8e371"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91397, 2732, 660, 23, 76, "Section",ExpressionUUID->"0e98f3d6-c27f-4f50-81f8-568b8a189633"],
Cell[CellGroupData[{
Cell[92082, 2759, 1150, 36, 108, "Input",ExpressionUUID->"109a2dc9-78a0-45e7-a5a2-f269325ebb52"],
Cell[93235, 2797, 3780, 106, 135, "Output",ExpressionUUID->"70d165d8-2e5e-482f-a08c-ce6a63324982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97052, 2908, 1150, 36, 108, "Input",ExpressionUUID->"e1dc4a26-2183-4822-a835-968924ad968f"],
Cell[98205, 2946, 5689, 151, 187, "Output",ExpressionUUID->"e77b587f-fc96-4a16-a36b-cc3e98bccf18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103931, 3102, 154, 3, 53, "Subsection",ExpressionUUID->"d2896931-5d73-48bd-af70-390c756635d0"],
Cell[CellGroupData[{
Cell[104110, 3109, 1064, 32, 104, "Input",ExpressionUUID->"e67bb502-c7ad-4ea5-9f37-120402ff24bb"],
Cell[105177, 3143, 506, 11, 26, "Message",ExpressionUUID->"63d07a8f-4d2f-4313-9581-bb31dec7d729"],
Cell[105686, 3156, 300, 4, 32, "Output",ExpressionUUID->"17f87d18-9e3e-4d3f-954e-90096b83e187"],
Cell[105989, 3162, 506, 11, 26, "Message",ExpressionUUID->"fefaf09c-2708-44d3-b354-9881ca36e644"],
Cell[106498, 3175, 298, 4, 32, "Output",ExpressionUUID->"a241a2a4-3397-40f5-bf75-e2bd3a43fe37"],
Cell[106799, 3181, 504, 11, 26, "Message",ExpressionUUID->"ab6cfe2e-d756-4b59-9790-74f3bf78c8ae"],
Cell[107306, 3194, 298, 4, 32, "Output",ExpressionUUID->"e8d4b935-8ca4-4423-95d0-5d092e37ad48"],
Cell[107607, 3200, 504, 11, 26, "Message",ExpressionUUID->"2420e62e-fe94-43ba-a49a-89bc09878cc0"],
Cell[108114, 3213, 298, 4, 32, "Output",ExpressionUUID->"05a9a0f7-a6b1-4337-87e6-1caeb500e753"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108461, 3223, 212, 3, 53, "Subsection",ExpressionUUID->"90aae82d-ddb3-4b39-96d1-1e066b133d47"],
Cell[CellGroupData[{
Cell[108698, 3230, 2198, 73, 85, "Input",ExpressionUUID->"a815383c-84a0-4e0d-a49a-56abd1ccd816"],
Cell[110899, 3305, 297, 4, 32, "Output",ExpressionUUID->"17e4de29-0369-4342-bfc7-a3c12a875d5d"],
Cell[111199, 3311, 297, 4, 32, "Output",ExpressionUUID->"c90522ed-3bad-438b-8138-f4c2fce5d7e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111545, 3321, 161, 3, 53, "Subsection",ExpressionUUID->"ca1ea21d-5f2b-49c6-984a-232ec4f0ebc5"],
Cell[CellGroupData[{
Cell[111731, 3328, 506, 13, 102, "Input",ExpressionUUID->"5af3e4a1-02e9-4719-9493-a71f1120cbdb"],
Cell[112240, 3343, 1255, 36, 54, "Output",ExpressionUUID->"f2a81705-1c35-4341-8fd3-0cb639e3990c"],
Cell[113498, 3381, 1229, 35, 54, "Output",ExpressionUUID->"9d5af284-1be0-4d5c-af60-229caafc3190"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114800, 3424, 173, 3, 56, "Chapter",ExpressionUUID->"a93da84f-b512-4b29-9eb5-d626aeb12d75"],
Cell[CellGroupData[{
Cell[114998, 3431, 733, 21, 66, "Input",ExpressionUUID->"be685d7d-5518-423b-b519-bc2d4079a53a"],
Cell[115734, 3454, 304, 5, 32, "Output",ExpressionUUID->"a713c227-ef12-4492-b426-d9d6a8d45624"],
Cell[116041, 3461, 304, 5, 32, "Output",ExpressionUUID->"16f47f92-13d6-4667-9374-d68135dd7805"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116394, 3472, 164, 3, 56, "Chapter",ExpressionUUID->"4b3d7f67-4474-405d-9e3d-ae1c84c4d2b8"],
Cell[116561, 3477, 2400, 75, 123, "Input",ExpressionUUID->"4c8c4f65-b1cd-498c-a211-efcd93efc21d"],
Cell[CellGroupData[{
Cell[118986, 3556, 156, 3, 66, "Section",ExpressionUUID->"8bea3d30-b454-4ed2-af59-70fe66b4f0d8"],
Cell[CellGroupData[{
Cell[119167, 3563, 801, 21, 140, "Input",ExpressionUUID->"3c467183-cbe1-475d-b128-edeee56481e7"],
Cell[119971, 3586, 1864, 55, 72, "Output",ExpressionUUID->"f6b35c86-24b8-47e8-99f3-6039803150dd"],
Cell[121838, 3643, 2470, 73, 116, "Output",ExpressionUUID->"b1cab1a5-1fea-49aa-a9ce-e8f36244c827"],
Cell[124311, 3718, 2418, 71, 116, "Output",ExpressionUUID->"7c2a5b76-6077-4dca-8ef2-f5d6475d2c04"],
Cell[126732, 3791, 2914, 82, 136, "Output",ExpressionUUID->"744f0cec-1dca-4c98-a401-6501410a4045"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


